First detection of oscillations in the Halo giant HD 122563: validation of seismic scaling relations and new fundamental parameters

The nearby metal-poor giant HD122563 is an important astrophysical laboratory for which to test stellar atmospheric and interior physics. It is also a benchmark star for which to calibrate methods to apply to large scale surveys. Recently it has been remeasured using various methodologies given the new high precision instruments at our disposal. However, inconsistencies in the observations and models have been found. In order to better characterise this star we have been measuring its radial velocities since 2016 using the Hertzsprung telescope (SONG network node). In this work we report the first detections of sun-like oscillations in this star, and to our knowledge, a detection in the most metal-poor giant to date. We apply the classical seismic scaling relation to derive a new surface gravity of $\log g_{\nu} = 1.39 \pm 0.01$ dex. Constraints on the mass imposed by its PopII giant classification then yield a radius of $30.8 \pm 1.0$ R$_{\odot}$. By coupling this with recent interferometric measurements we infer a distance to the star of 306 $\pm$ 9 pc. Data from the Gaia mission corroborates the distance hypothesis ($d_{\rm GDR2}$ = 290 $\pm$ 5 pc), and thus the updated fundamental parameters. We confirm the validity of the seismic scaling relation without corrections for surface gravity in metal-poor and evolved star regimes. The small discrepancy of 0.04 dex reduces to 0.02 dex by applying corrections to the scaling relations. The new constraints on the HR diagram ($L_{\odot} = 381 \pm 26$) reduce the disagreement between the stellar parameters and evolution models, however, a discrepancy still exists. Fine-tuned stellar evolution calculations show that this can be reconciled by changing the mixing-length parameter by an amount (--0.35) that is in agreement with predictions from recent 3D simulations and empirical results.

==> figures/HD122563_Margdist.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import random\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.mlab as mlab\n",
    "\n",
    "## define a function to produce an axisymmetric distribution (2 half Gaussians)\n",
    "def axisymm_random(centralvalue, upper_uncertainty, lower_uncertainty):\n",
    "    r = random.gauss(0,1)\n",
    "    rescale = 1.\n",
    "    newval = centralvalue + r*upper_uncertainty\n",
    "    if r<0:\n",
    "        newval = centralvalue + r*lower_uncertainty\n",
    "    return newval\n",
    "\n",
    "def weighted_quantile(values, quantiles, sample_weight=None, values_sorted=False, old_style=False):\n",
    "    \"\"\" Very close to numpy.percentile, but supports weights.\n",
    "    NOTE: quantiles should be in [0, 1]!\n",
    "    :param values: numpy.array with data\n",
    "    :param quantiles: array-like with many quantiles needed\n",
    "    :param sample_weight: array-like of the same length as `array`\n",
    "    :param values_sorted: bool, if True, then will avoid sorting of initial array\n",
    "    :param old_style: if True, will correct output to be consistent with numpy.percentile.\n",
    "    :return: numpy.array with computed quantiles.\n",
    "    \"\"\"\n",
    "    values = np.array(values)\n",
    "    quantiles = np.array(quantiles)\n",
    "    if sample_weight is None:\n",
    "        sample_weight = np.ones(len(values))\n",
    "    sample_weight = np.array(sample_weight)\n",
    "    assert np.all(quantiles >= 0) and np.all(quantiles <= 1), 'quantiles should be in [0, 1]'\n",
    "\n",
    "    if not values_sorted:\n",
    "        sorter = np.argsort(values)\n",
    "        values = values[sorter]\n",
    "        sample_weight = sample_weight[sorter]\n",
    "\n",
    "    weighted_quantiles = np.cumsum(sample_weight) - 0.5 * sample_weight\n",
    "    if old_style:\n",
    "        # To be convenient with numpy.percentile\n",
    "        weighted_quantiles -= weighted_quantiles[0]\n",
    "        weighted_quantiles /= weighted_quantiles[-1]\n",
    "    else:\n",
    "        weighted_quantiles /= np.sum(sample_weight)\n",
    "    return np.interp(quantiles, weighted_quantiles, values)\n",
    "\n",
    "## some basic functions defined here\n",
    "def teff_from_theta_fbol(theta, fbol):\n",
    "    return (4/sigmasb)**0.25 * (fbol * 1e-8)**0.25 / (theta * au_over_pc * 1e-3)**0.5\n",
    "\n",
    "def logg_from_numax_teff(numax, temp):\n",
    "    return math.log10(fnumax * (numax/numax_sol)**alpha * (temp/Tsol)**(0.5)*solarg)\n",
    "\n",
    "def logg_from_mass_radius(massA, rad):\n",
    "    return math.log10(bigG * Msol * massA / (Rsol*rad * rad* Rsol))\n",
    "\n",
    "def radius_from_theta_parallax():    \n",
    "    return theta / parallax * ct_diam_conv\n",
    "\n",
    "def radius_from_mass_logg(mass, gstar):\n",
    "    return (bigG * mass * Msol / gstar)**(0.5) / Rsol\n",
    "\n",
    "def mass_from_numax_rad_teff():\n",
    "    newct = solarg * Tsol**(-0.5) * Rsol**2 / numax_sol**alpha / (bigG*Msol) \n",
    "    return  fnumax * newct * rad**2 * numax**alpha * temp**(0.5)\n",
    "\n",
    "def mass_nomodel(theta, fbol, parallax, numax):\n",
    "    #  Return the mass using: theta, fbol, numax, parallax\n",
    "    #  we solve for M using eqns: loggmr and loggnumax\n",
    "    ctA = 1./ (numax_sol ** alpha  *  Tsol**0.5)\n",
    "    ctB = au_cm**2 / (Rsol**2 *  4**(7./8) * sigma_sb**(1/8))\n",
    "    return ctA * ctB * fnumax * theta**1.75/parallax**2 * numax**alpha * ((fbol*1e8)**0.125)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(2.50713401, 1.563583674e-16)"
      ]
     },
     "execution_count": 41,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#filename = '/home/ocreevey/research/articles/hd122563/Frequency_Analysis/Corsaro_0618/background_marginalDistribution002.txt'\n",
    "filename = '/home/ocreevey/research/articles/hd122563/Frequency_Analysis/Corsaro_0918/background_marginalDistribution006.txt'\n",
    "numaxdist = np.loadtxt(filename, skiprows=3, usecols=0)\n",
    "numaxprob = np.loadtxt(filename, skiprows=3, usecols=1)\n",
    "numaxdist[0],numaxprob[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "statistics from numax distribution:  3.0623205702072345 0.020232166151784803 0.019773494714287576\n",
      "solar log g 4.438083916717306\n",
      "teff and logg from nu:  4598.06077112579 1.3904589212210492\n",
      "mass from numax, rad, teff:  0.7715458741165735\n",
      "mass from thetaB, parallax, numax:  0.6274876824417416\n",
      "mass from thetaA, parallax, numax:  0.6439393530309934\n"
     ]
    }
   ],
   "source": [
    "### constants \n",
    "Rsol = 6.957e+10 #;cm \n",
    "Lsol = 3.828e+26 #;W\n",
    "Msol = 1.98855e33#; g   1.98855\\pm 0.00025 e30 kg (NIST) \n",
    "sigmasb = 5.670373e-5 #erg/s/cm2/t4  ;\n",
    "au_over_pc = 1./206264.81 #constant to convert R/d to theta/2  ... note this is AU/2Rsol .. not pc\n",
    "ct_teff_conv = (4./sigmasb)**0.25 #the 4 comes from half the diameter^2\n",
    "ct_diam_conv = 107.505 #\n",
    "bigG = 6.67408e-8 #cgs units  \\pm 0.00031 E-11 m 3 kg-1 s-2 ).\n",
    "Tsol = 5772. # iau\n",
    "solarg = bigG * Msol/ (Rsol * Rsol)\n",
    "numax_sol = 3050. #140.#3050. #\n",
    "alpha = 1.0\n",
    "#totalct = ct_diam_conv**2 / bigG / numax_sol**alpha / Tsol**0.5 * \\\n",
    "#    ( 4 * au_over_pc /sigmasb / 0.001)**0.25\n",
    "au = 1.49597870700e11 #in m\n",
    "au_cm = au * 1e2 #;in c\n",
    "sigma_sb = 5.670373e-5\n",
    "\n",
    "### parameters with uncertainties\n",
    "#filename = '/home/ocreevey/research/articles/hd122563/Frequency_Analysis/Corsaro_0618/background_marginalDistribution002.txt'\n",
    "#numaxprob = np.loadtxt(filename, skiprows=4, usecols=1)\n",
    "filename = '/home/ocreevey/research/articles/hd122563/Frequency_Analysis/Corsaro_0918/background_marginalDistribution006.txt'\n",
    "numaxdist = np.loadtxt(filename, skiprows=3, usecols=0)\n",
    "numaxprob = np.loadtxt(filename, skiprows=3, usecols=1)\n",
    "filename = '/home/ocreevey/research/articles/hd122563/Frequency_Analysis/Corsaro_0918/background_parameter006.txt'\n",
    "pardist = np.loadtxt(filename, usecols=0)\n",
    "\n",
    "alpha = 1.00\n",
    "fnumax = 1.0 # or 1.02 from Sharma et al. 2016\n",
    "parallax = 3.444 # +_0.063\n",
    "eparallax = 0.063\n",
    "numax, enumax, enumaxBig, enumaxSmall = 3.07, 0.05, 0.05, 0.04 # +\n",
    "#numax, enumax, enumaxBig, enumaxSmall = 3.09, 0.01, enumax, enumax\n",
    "thetaA = 0.940 # 0.011  \n",
    "thetaB = 0.926\n",
    "etheta = 0.011\n",
    "fbolA, efbolA = 13.16, 0.36  # +-0.36  includes Av=0.01 mag\n",
    "fbolAv, efbolAv = 13.85, 0.31  # +-0.36  includes Av=0.08 mag\n",
    "fbolB, efbolB = 13.20, 0.29 # +-0.29  includes E(B-V) = 0.003 mag following Creevey et al. 2012\n",
    "fbolBv, efbolBv = 13.72, 0.31 # +-0.29  Av = 0.08mag\n",
    "numaxstats = weighted_quantile(numaxdist, [0.16,0.5,0.84], sample_weight = numaxprob)\n",
    "#numaxstats = weighted_quantile(pardist, [0.16,0.5,0.84])#, sample_weight = numaxprob)\n",
    "numax, enumaxBig, enumaxSmall = numaxstats[1], numaxstats[2]-numaxstats[1], numaxstats[1]-numaxstats[0]\n",
    "enumax = enumaxBig\n",
    "print('statistics from numax distribution: ', numax, enumaxBig, enumaxSmall)\n",
    "\n",
    "#fbolA, efbolA = 13.3, 0.30  # +-0.36  includes Av=0.01 mag\n",
    "#fbolB, efbolB = 13.18, 0.30 # +-0.29  includes E(B-V) = 0.003 mag following Creevey et al. 2012\n",
    "\n",
    "fbol, efbol, theta = fbolB, efbolB, thetaB\n",
    "fbol, efbol, theta = fbolA, efbolA, thetaA\n",
    "## dummy values\n",
    "massA = 0.865\n",
    "\n",
    "fnumax, alpha =  1.0, 1.0\n",
    "\n",
    "#fnumax, alpha =  1.0, 0.98\n",
    "#fnumax, alpha = 1.1, 1.0 \n",
    "\n",
    "\n",
    "temp = teff_from_theta_fbol(theta, fbol)\n",
    "lgnu = logg_from_numax_teff(numax, temp)\n",
    "rad = radius_from_theta_parallax()\n",
    "print('solar log g',logg_from_mass_radius(1.,1.))\n",
    "print('teff and logg from nu: ',temp, lgnu)\n",
    "print('mass from numax, rad, teff: ', mass_from_numax_rad_teff())\n",
    "print('mass from thetaB, parallax, numax: ',mass_nomodel(thetaB, fbolB, parallax, numax)) #theta, fbol, parallax, numax))\n",
    "print('mass from thetaA, parallax, numax: ',mass_nomodel(thetaA, fbolA, parallax, numax)) #theta, fbol, parallax, numax))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## These are the figures"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Time series figures"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0,0.5,'RV [km s$^{-1}$]')"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fbc83c61630>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fbc83c61f60>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pylab as plb\n",
    "filename = '/home/ocreevey/research/articles/hd122563/Frequency_Analysis/corsaro_original/HD122563_RV_org_outliers.dat'\n",
    "timeo = np.loadtxt(filename, usecols = 0) # time - time(0)\n",
    "rvelo = np.loadtxt(filename, usecols = 1) # rv\n",
    "erveo = np.loadtxt(filename, usecols = 2) # errors\n",
    "plt.hist(pardist)\n",
    "#plt.figure(figsize=(18, 6))\n",
    "#f2 = plt.subplot(121)\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "#f=plt.figure(1, figsize=(18,8))\n",
    "plt.plot(timeo,rvelo - np.mean(rvelo), color = 'b', ls='dashed')\n",
    "#plt.xlim(0,150)\n",
    "ax.set_xlabel('Time [days]')\n",
    "ax.set_ylabel('RV [km s$^{-1}$]')\n",
    "#f2=plt.figure(2, figsize=(18,8))\n",
    "\n",
    "#f2 = plt.figure(2,figsize=(18,8))\n",
    "#plt.plot(timeo,rvelo - np.mean(rvelo), color = 'b', ls='dashed')\n",
    "#plt.xlim(100,300)\n",
    "\n",
    "\n",
    "#plt.plot(timef,rvelf, color = 'r')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0,0.5,'RV [km s$^{-1}$]')"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZwAAAEKCAYAAAAmfuNnAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMS4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvNQv5yAAAIABJREFUeJzsnXd8VGX2/z9PQkggoQoIUgQVUESxAIoFEaTZsAGWVXYtuGt3WXtvu3YsXzsWVFxERVHBgiDqqihVEFGkqDTpJRBISPL8/vjM+d07d+70kkk479crr8ncTLkzmXnOc875nHOMtRaKoiiKkm5yqvoEFEVRlN0DNTiKoihKRlCDoyiKomQENTiKoihKRlCDoyiKomQENTiKoihKRlCDoyiKomQENTiKoihKRlCDoyiKomSEWlV9AlVBkyZNbNu2bav6NBRFUaoVs2bNWm+tbZro/XdLg9O2bVvMnDmzqk9DURSlWmGM+T2Z+2ddSM0Y09oY87kxZqExZoEx5urA8cbGmMnGmF8Dl40Cx40x5gljzGJjzDxjzGFV+woURVEUP7LO4AAoBzDCWnsAgCMBXG6M6QTgRgBTrLXtAUwJXAeAgQDaB36GA3gm86esKIqiRCPrDI61drW1dnbg92IACwG0BDAIwOjAzUYDOC3w+yAAr1oyHUBDY0yLDJ+2oiiKEoWsMzhujDFtARwK4DsAe1prVwM0SgCaBW7WEsBy191WBI4piqIoWUTWGhxjTBGAdwBcY63dGummPsdChvwYY4YbY2YaY2auW7cuVaepKIqixEhWGhxjTB5obMZYa8cHDq+RUFngcm3g+AoArV13bwVglfcxrbXPW2u7Wmu7Nm2asKpPURRFSZCsMzjGGAPgRQALrbWPuv70PoBhgd+HAZjgOn5BQK12JIAtEnpTFEVRsodsrMM5GsD5AOYbY+YGjt0M4H4A44wxFwH4A8DgwN8mATgRwGIAJQD+ltnTVRRFUWIh6wyOtfZ/8M/LAEAfn9tbAJen9aQURVGUpMm6kJqiKIpSM1GDoyiKomQENTiKoihKRlCDoyiKomQENTiKkkZ++glY7uqDsX07sMcewMSJVXdOilJVqMFRlDRy4IFAmzbO9WXLgI0bgeuuq7pzUpSqQg2OomSQggJeHnVUZp7v7LOBV17JzHMpSjTU4ChKBqmo4GXv3pl5vjffBP4WQyn0pk3AsGG8VJR0kXWFn4pSk7j7bqCw0LleWAj07QvUq5eZ599vP6B79+i3+/JL4NVXgVatgPvuS/95KbsnanAUJY3cdlvw9VatKCJ47TXglFPS//x161KoEI1TTgHq12d+SVHShYbUFCVNVFQA+fnAAw8EH69fH9gaaeBGCpk3D5gwIfrtcnKAI44Avvkm/eek7L6owVGUNLFjB1BWBtx4o3Ns+nTg+++BTz7J3Hm0iGH+7aRJwOTJNFCZMobK7ocaHEVJEzt3xnYsXVRW8vLSS6PfdscOXtatC6zW4R5KmlCDoyhpQhZxN2VlmXt+UcTFojyT237/PdCxY/rOSdm9UYOjKGnCz+Ds2sXLCy9M//OXl/Py8cej31YMTm5u+s5HUdTgKEqa8JM+i8G54orMnouX7t2B6693rovBOeQQ5nMUJR2owVGUNNGiBeXPd97pHGvdGjjrLGDdOscDSRd16gA33ADUrh36txkzgIcecq63awf07AmUlgJr16b3vJTdF63DUZQ0UVEBDB0K1HJ9yw4/HOjXD+jfH1ixAmjZMr3nUFjIvFF5uXMe1obe7uijgXHjgObNgZKS9J6TsvuiHo6ipInJk+ldTJ3qHLOWdThA+uXH69YBt9/O391GRMJ6XqQjQiyFooqSCGpwFCVNiAT6hBOcY6NGsaEmkFqDU1np5GGE0lJetm8f7GX5KeWefRZo2JC/q4ejpAs1OIqSJiKp1ABgy5bUPdfBB7OGxo3kiG66Kfhv7nMQI7VrF3/v3h1o2zZ156UobjSHoyhpwq/I073YJ+rhlJWxBU3Hjk4XgQULQm8nxuS332j86tTh9UaNOJfnzz9Db/vxx/y7oqQD9XAUJU24PRyp+heD88gjwGGHJfa4GzYAxx8PnHtu5NuJh3P33cAPPwT/rW1b4MgjnbobrcNRMoEaHEUJQ/v2wF13JX7/Qw5xfhdDI5eXXQbss09ijys5mGnTnGM33ggMGhR8uzp1nFogtxBg8WKq5P71L6eNjRicgQOB4cMTOy9FiYYaHEUJwx9/+OdhYuWoo4AvvgBuuQUwhse6dgWuugqYM4ey6EQQMYCb//wHeO+94GNt2gCff87f3UKA338HPv2UXta8eTx26KEsRt26VXupKelDDY6i+GAtPYnXX0/8MYqLgYMOAu691ym+7NsXeOwxGqNRoxJ7XD+V2ccfA+++64TuBBELuD2czZud36XPWt++wJNP0itKd0GqsvuiBkdRfJDQ18qViT/GXXcBTZqwcl9CVjt38qdWrcQXdj8PZ+BA4IwzggeozZkDdOrE390ejruZp9x+1y4asmTOS1GioQZHUXzwW9TjZccOehx77skiTAC4+WagWbPkFvZ993XyQ96uAcXFwc8PAKeeCvTo4Rz383DuvhsoKADy8sIXhipKsqgsWlF8kJxLMrhl0WJcdu3iom5tbAbnl1+Ar74CzjvPkTU3bAh8+aW/Ydi2LfQ5r7oKOOAA57gx9LxKShwPp6KCCrXevUPDcoqSKtTgKIoPRUVAr16h1fvx4BYceA1OZWVsBufLL6kaGzjQ6bu2Zg2bbx59dKhhdBscOfeffgI6dGDjUAAYMYI/CxbQ25Lb5uYCd9wR/+tUlFjRkJqihKGwMDlPJ5LBefllYNgw5+8bNjDc5jVCOYFvqDsHM2MGcMopwODBwTkbILyH4zcT58ADgaZN+XtFRXD7G0VJB/oRUxQffvmFkuJXX038Mc47jwbgs8+C63Dy8oDTTw++7T//yefq3h047TTn+P3389JtcCS/NGUKc0ONGwPjxwMffQTst59zu2bN2K36zTeDVWq33srzOPpottc5/3zmfnJzgQsuAH79Ffj228Rft6KEQw2OoviwcycX+WQ8nLPOohfx/vuOJzFoEGtevv6auZgDD+Txo4+mwZGOzYI8v9vguGXRcvz000ONWJcuwNixwPTpwfefNg3IzwcWLWIRaM+ewPPPO6/bLSpQlFSiBkdRfJBF/frrKTdOhOXLmZy/4Qbn2Jln8nLvvdme5pVXeF3ky+EMXDSDM2YMa3169XKMm1BYGFqH07Ejb19aSlECQAOYl6eyaCV9aA5HUXyQsNWSJYk/xsknM6y2ZImjWNu4kT+1agULElat4qV3Fo2oy448MvTcAMfg/OUvwJAhwEsvOX977z2gQQN2THAbrM2baVxEmv3llzzesiWPqSxaSRdZZ3CMMS8ZY9YaY350HWtsjJlsjPk1cNkocNwYY54wxiw2xswzxiTYDlFRgklFHc7OnUzw77cfizABGqABA0LrcKZM4WWXLsGPYQy7FbhDbSefzLY0AA2UuxbHLRrYuZOtau65h56aIAZHam6++ILHFyzQOhwlvWSdwQHwCoABnmM3AphirW0PYErgOgAMBNA+8DMcwDMZOkelhiNt/xPFWvYsk+meXtGA1+DUrs3kv3cWzYkn0nBIzzMA2Gsv4OqreXzQoGAD4adSO/lkhtoAelVt27LPWq1a7Oe2aJFzn2OPpdBAUdJB1hkca+2XADxiTwwCMDrw+2gAp7mOv2rJdAANjTFJLhWKwpzKrbdSluyt5o+Fzz+nl9S4Ma97ZdG5ucEGZ8sWhtq8DT1PP52qMcmzAMD8+cBbb/FxjIlucBYv5vwcgM/74480WPffz98ffti5z7BhwKOPxv96FSUWss7ghGFPa+1qAAhcBsrV0BLActftVgSOhWCMGW6MmWmMmblO+owoShgqK5n/aNIksSS6DFe7+GJeeg3O008Dt93m3F6mf3pl2GJA3DmY8eOBc85hfc2UKcEiAr/Cz4ce8p+d07gxVXIjRrCuJ1mvTlGiUV0MTjj8ND2++1Fr7fPW2q7W2q5NvTIeRfHw+uvAdddRvpyXF//9+/Sh93DQQbzuDakdc0zwADb5u9uwAAypAcFiAskvPfUUc0T16gGzZgH/93/Bs2zatwcuuoi93OT+P/5ICfb337M+qGdPYP169lFr0CB0HLWipJLqIoteY4xpYa1dHQiZrQ0cXwGgtet2rQCsyvjZKTUO8Rry8xO7f7169B7WrqUhkHqbq67igv7llwyHHXssj99zDws3vSo16VbglUXXrcu/lZQwF3PYYaETRHv25M911zn3X72a4bWyMoblvvoKePZZPm9+PkOIfuMPFCUVVBcP530A0ghkGIAJruMXBNRqRwLYIqE3RUkG8SKGDHE6PcfDjz+ynUydOsDllztigPPPZy3OLbcE9y07/PBgT0TYsIGX3k4D+fk0OiUlDMc9+yxn4ogaDnByT3K7ykqnqLNhQxaEAjRKZWVUwuXlMRSXSN5KUaKRdQbHGPNfAN8C6GiMWWGMuQjA/QD6GmN+BdA3cB0AJgFYCmAxgBcAXFYFp6zUQMTgTJ/u5GPi4ZtvgGuuobH64Qen59nSpWy+6VWpffwxj7sNy86dzMn84x/Av//tHC8rCzY4a9bwNgMHAmef7dzu0UfpsUguZ8eOYIMjBa3dugF//slaIOmnpsWfSjrIOoNjrT3HWtvCWptnrW1lrX3RWrvBWtvHWts+cLkxcFtrrb3cWruvtfYga+3Mqj5/pWbgrsNJpCZHcjKrV3N2zUcf8XqfPgxxeQs/hw8HmjdnyE0Qz+rQQx15NUDv6KOPGLarqHCeq169UNGAtfTSJk6k9FoMToMGwO2306jVqUOP7LffnHyV1uIo6SDrDI6iZAPdu3PQGRA81yZWZMGWGTZyvayMC7/Xw9m2jb3Xund3jhUVASNHAj//DLz2mnO8TRsasSVLgOeecx67cWN/WfT++1N8kJcH7LEHPZqiIuaQJEdVVMTLbt3omeXoyqCkAf1YKYoPffpQBQYkZnAk8S6KL68s2mtwtm8PrpcBgEaNuPhPnw6MHu0c//hj4J13nOticBo1osGR/Is8/vr1bHOzeTNw4YVUqHl7tq1dy/v27k0jV1AQ/2tWlGhUF5WaomSUkhIWSe67Ly/jRYxAOINz//3BUumyMhqSP/90Ev/r1lE0ULt2cG7nqaeAlStpoMrKaCQAejiVlczV1K3rPOesWSwgnTED6NrV/3zFE6uocMJs6uUoqUY/Uoriw/XXs8XL4sXAEUfEf/8rr2RORBZyr8E58ECGxYBgZZr79zFj2LyzvDxUFl27NrsZTJxIOfQvv7DAc/x4J/Hfowfn7Egftu3bgUsuYaPPcLz8MsNrq7S4QEkD6uEoig+yqCdK/fr8KS1lOExyM48/zrY5X33FUNfpp9MgfPMNcPfdwT3T1q2jd7XXXsFyZ7csetUqGrUOHfg3dy3OwIH8EflzSQnHTYsR9EOMVU0RDVib3EwjJbWoh6MoPpSWcsHv04cV+fHy6afAgw/SMFxwARP3ACv/e/Rgsv9f/+KxvDwea98+2JNZt45J/nr1/D0ckUUvWULvZsEC4JNPHCWaDJFzezjSKTocNU2l1qwZW/co2YEaHEXxobSUO+OpU5kviZdJk4D77mNO5X//40yaykpg5kzWzdSu7QgL1q5lKGvz5uCQ2vr1HKb2+OPBHZ3dHs727ZQ0X3898OGHHH2wYAFvd8MN9I4kj1RSErvBqQl1ONby9SbaLUJJPWpwlLRSUcEGkxu9/b+znLIyp/bFrVKrqAAGDwa+/Tby/SVXU1nJ9jWjR9NQdOtG45Kf79T3/PIL1WM9erC+RlRm69bR4BQWBvc3e+89dhZo3Jj1NG6VGuBIoysqGCJr2ZIzbwYMiG5walJIbedOGs7//Keqz0QR1OAoaWX+fOCEE4C3367qM4mPs892QjHuws+1a/laHnoo8v0l7CUKt/JyZxHPyws2OOLVHHooQ3iSc7jlFuDGG+llXXutUyjaujXQqhWVbj//HN7glJfTgBQUsH1NkyZUtElDUT8OOIBjGcL1t92xgyMMrrkm8uvPBoqLq/oMFC9qcJS0Ip7Nm29W7XnEy5AhTtW/2+CIt3PKKZHvLx6OMU7NTTiDIwZi/Xpg3DjHAA0YAPTvD8yeDTz2mNPI85lnmKsRJDQns3e8BgcA/vtfhvM++IAGIxwHHMBGonvt5f/39es5QuHxxxOrT8okibQkUtKLGhwlrUycyMtp01hjUl34808u/Acf7CzkgLPoFxcHV/V7EYMD+Bucq69mXQzgGJjZsynFXh1oP/vdd5Rlu3MwAA3CO+8AY8cCp54a3GlAzg0INji33w488ED0111WxhxTuHY+bq/h+++jP15VImIJ7xRVpepQg6OkFVkMKyurV1ht0CB6Aj/8QGWZIAbn6quZpA/HCy/QowBCDU7t2vQgJLQlhqtZYKygGKDTT6fSTar+xaMQ0cDixfRYhg6lPLpTJxaPDhrE2516Ks8ToFx6/Hg+7+efhz/vb79lTzd3xwM3biPrnkKajbRoAXTpwk2Dkh2owVHSSnk58wEHHhgcBsp2ZFH3kp8PHHkkf582Lfz969Z1kvNvvAH87W/MsYwZAxx3HOttnnySz3PuucDcuczNAI4n487BAI7BkfyQeFC5uVxc8/MZgpPHOeMM5n4Ajj8A6D1FGigXTTTg9nD+97/wj5MNlJUBJ53E90TJDtTgKGlFQksTJwLvvlvVZxM7YnD69WNyXujcmV7AiSdGNjgvvsjBawDzPZ07s4L/3HOB/fajauyqq5hnaNSIO3FRxYmHU1FBY5Kfz1yQhLlKS2lwpDB16lTO1iktpdclobqNG5lzAYILQpORRYuH060b5djZPDfnrbc41uGEE6r6TBRBDY6SVmSXvvfezu65OiAG58cfWVjppVcvypnD5aXGjeOYaoAhrHnz6B1Mm0YjIN5TaSn//vzzwQWaAN+73FyG1ioqGIKzlkbcbXA+/5xdCiorgb//nUWlAEOBffrw91gNTjQP54QT+Lo//JCte7K5il+8MemErVQ9anCUtPLkk0yGA9zxDx5ctecTK+JFuNVkAD21Tp04IgCgp+KHuzXOsGFUmf36K3D88cDXXwcbnDffBG67DejYkd5Tz578m3g4OTnBC/uff1Ky3bgxvSU5v9q1ubi6RQMiy27cmMYISM7DKSxkG51mzRJrappJRKV21llVex6KgxocJa0UFbE9C8BwzNtvc2ec7dxxB2txCgqC5b/r1gELF9JjGDWKRZ1+RFOpuQ3O9u18nwoLmR+Sepr//hf46185JfSSS1jTZAxHUdevD5xzDo1Yo0Y8npsbPIRNCj+F/v0p9xZPyo8WLahm69zZ/+/ffAM88ghfz113sZtBtiIGRzsNZA9qcJS08vrrTi5j6FBejhtXdecTK8OHA3370uC4PRxRqdWrx5BVuHoVr8HZtSuywSkspFf00ktUxgHM/Rx0ELBpE43bb7/xtrfdFixJdj9XUZF/HQ4AnHYavalIYbAmTdgmp2NH/79/8gl7wOXk0AC+9174x6pqxOC4J6sqVYsaHCWtjBvHRRQA2rVj1+RUF4EuWuT0D0sVCxYw19Ktm9N4E3AMTp069HZGjXIS827cRiAvL1QW3a8fPZcDD6SBKCxkDuaii5zapUmTKH12q9Q2bwbuvZdG6auv2Dngl19iMzixUF7O59yyxf/vcq45OY6RBBi2qko12NKl7ALhRs5HDU72UI3SuEp1xLvoDR3K/MPixcw/pALZjVdWpiaJbS1DSrfdxmS+G7fB+flnhroaNAjNTc2c6Sx0fiG1wkIaYMAJqeXncyEvKeFrOekk4M47nfk1O3c64b38fKrQPv+cBaIygvqhh3hfALj00vhVZGvWsGv1c8/Ry/OybRu9O/frAujpVOWU0KFDGbr9+GPnmEiipXu2UvWowVHSinunD3BhnjUrdbtOqcq/7LLUKabEMPjF/tu1Y8uZvDzmcYqKqDzzGpycHGdi5vPP00A1bw5MmECPadUqNvQcMoSLdUUFz7+wkAZI3p/c3GAPRwxOQYEjSrDWUWK5vTEJYcZDtPEExcXOc7kNzmGHObm6qkCKbN38+SfDosnMNVJSixocJa3s2hXs4bRuzeLHVCE72ksvTfwxRPa87768lJxNfj5wxRXA77+zoh9gHc255/L3vDzg6KP963FuuYWe1wUXBE8MPfVUXs6cCdx8Mz0pd182mXHj9o4KCpxF3m1wxDiMHs3cyu2305jPnk3P6/ffeZtweSY/5H8VqQ5HPJzmzSl3B5jPybbeaoMGUVDh9nqUqkVzOEpaKS/3r2xfsCA1Y4wnTWL7/fXrqehKpBBxv/2Cw3uSl6hdm3mBxYvD37dXL07R9OYPRo92JNOff87izBUrWL+ybVuwaOChh5wuDOLhyIKfm0vPobiYRkSModvDef994JVX+PuECTS+lZXsNBCvIY7m4YwZ45zrXXc500TF2EjIMZO4h9O52bqVryeVXaNXrWLRbyo3TbsTanCUtPL5504SXFi7luorb34kEUpKgJNP5pC00aOdBTAZ3B6Otw7n6qs5t0bo1YuX3pCOO5R4110szPziC3ozq1YFG5x77nEW8Y8+ogFyezhujjySBql3b+aODjmEt3GLBqyloi0R0UA0g1OvXvjRBUDVzD1at8753b3h2LqVBl5aEaWCd97h/+jxx1P3mLsTanCUtOKWAAvNmrGf2JtvJt8aZeJEtus/9VTu+FMhua5fn61pjjsutA7nzz+DF9WuXXnsxBODHyOeOhxRfgEsqmzRgqG1zz6jlwKwePTFF5kXqluXj9mlCzBnDs/BbXAAhgfnzYu/OLN2beDpp8Mrzh56yGnC+sILzJEAbCMDVI3BadgQ2Gcf/u42lOmQRYv3O2NG9oUQqwNqcJS08u9/O7JoN0OHUuU1b17ijy0LiTHc7Q8cyIVPVFqxMmaMs2ACXLQvvJAJeK+Hs2MHBQBCrVosxPQSq8HZvDk46T9hAs8nL49taSRHsmIFJ1fOmcOGnO6WOmVlznNJfsV9fvGQkwP84x/BrXDcPP44w5gAvSjpPC2jEarC4DRoAFx3HfOD8r+qrHTk4amcXioGB8j+5qXZSEwGxxjTOIafCA0zlN2V117zT9qeeSZ338nU5HTvziJFYcgQhtbCtdYPx7nnBrc/2baNoblNm+hFuJs/eg0OQFnyqacGh3Zq13Zu51f42awZQ4tDhvCYeDgvvshK/h07+N4sXcrjw4ZR3DBqFNvkbNkC/PEH34NJk5x8jrdvWCL96374gQbOD68suqKCBnPAAB7bsCH+50uWlStpIJcscc6tspLGsVOnYCORLPJYtWoBn36ausfdXYjVw1kFYCaAWRF+ktirKlXNZ59xd5vqHWo40UDTpsxDvP9+Yo/7xx9UYzVv7hw75RSGl6T5Zax89BG9FNmtL1zIPM3XXzNR7zaKfganooIqNvd8mA0bgPvu4+9+Hk5ODt8DEQeIwRHRwPr1bK0zdSqPn3EG/yZ5r4ICLvQzZrBmRnJXffoADz/M30eMoKcWLz16cLHeujXYu7OWBscti5bXv2sX/5/HHx//8yXLm29SCej+v9eqxW7cPXum3uDUqkUDm0rPaXch1v3PQmvtoZFuYIyZk4LzUaqIp592ks3uCZfJ4pVFu3nmmcgJ6Eh89BEvBw50jtWr57Tmj4ehQ6lkWraMC6ZbNODl+ONDDU7XrsyrTJvm5FzcPPggF6qGDTkMrH59vte33so8kaipgFBZtORgioroFb76Kq+7VWrFxU4NUv36NJL9+zOP4z3XWMjL4/+tQQN2WpA2OqWlPC+3hwM4uYzjj3f6wMXDb78xjNexI723SGzYwM4SbuGGeJZDhwLPPstaqZIS/j9793bk7qlgyBAKXoYOze5O2dlKrB5Oj+g3iek2SpZyyCG8lCmUqSKchwNwIZAZMPEyaRJHB7sLHYUdO4LDW9GQHMzKlbx0G5xnn6UXJbvne+5h/Yyb2rWBo45y6nHKyoDzznPUeR06sN6mVSsuyrVqcbF64AEq1+rVc4o7vbJot7G++GLn94ICZ+G/4QZnod64kcl8YxIzNoBjcIBgAy45EfFwWrRgKEuk0OPHJzYF9IorGHYVby4SxxzD99qN/K8//dQJ6c2fz/e8sJC931JFly70PMXYhKtXUvyJyeBYa6PqMWK5jZK9bNjAxT/SNMhEyMmJ3K33vfdYoBdPor+0lCHAE08M3WWWl3OHe8cdsT+eLOpSF+SuwykrY7sXd2jJj169uMitX88d/xtvUBQBAF9+CYwdy9zIf//rKPPy8yma+Ne/nA7adeuGdhoQjj2W3pLct1YtGpWyMmDyZB7fupWP95e/xGd0ve+HeyGVOpcmTfg+SMubv/6VhabyP5gzx/HArOX7Fo71653apaefZp4sXP82N/Keus/P3ctOzlUUasYAy5dHf9xYWbiQIyQAKvTc48eV6MStUjPGZHFDciVR3niDX1L5QqeKP/4Annoq/N+Li5nHiad+pqyMVfXSY8xNrVoMU739duy7T1nc/TwcMZYSNtpnH+Cf/wx9jN69We+xZk1wrgYAXn6ZXshbb/GcZYGWAW+PPOLszG+8ke9ZuDqc666jcZbz6t07+LnE+5g713k98SIeziOPUBnnNnruwW+CMY6wQnKAzzxDz9CvuPfjj+lJy3yeNm2AAw5wjEQkxFtxbwDWraOhBhxvSx7rxRf5+KnyRB5+2BF6NGvG+ql4VZG7M1ENjjFmnOvnLQAXR7uPUv2Qdi3enfyOHZEr7ZNl0CAunvGo1erV4wLeI0wQd+hQLkLhhqN5kQWjUydeduvG82nXzgl1yfuyYYP/AtOjB3e+Bx4YanDEY3APZQP4usXQiGigYUOG+Nq2pRGWiZ1ujHGM1ocfcrH2GpxkeOIJejH//CcNoBi3X38FLr+clwBDaIcfTm9m8mR6YGJwNm3ipTunU1LC+w8cSG/J7YWecQa7YEejVSteuj+n99/vjAEXD0f+3qABL1MlHHD/D/v14wZj/vzUPPbuQCwezla/gHC2AAAgAElEQVRr7ZDAz2AAn6X7pJTMIztlb5Hc0KHsHpzoDvHii51CQT/q13fqZ2It0Js4MXL4ZeBALryxGrF77wWmTHEWrZYtuYtt2DC4QBPwV6m5KSsLDskBjizaW/mfn++0XRGDM2cOvbddu6i8iqUhprvmxx2+TDSpffrplFu//z7nGX34IY8vXcrwl4TqNm6kUlC8v8aNHQO6YgXPXd6rhQuBQw/l/f/5T+aGunRxnrNXLxoj7+s69FB634J4xO6ppccey87Q++/vbBDE6IsBTofBkaJXlUfHTiwG5z7P9VvScSLJYIwZYIz5xRiz2BhzY1WfT3Vk1ixeenfvUuSXqMF55RUuopEYOpRdn2MppFuyhK1sJFfgR506rIt5553YpKtnn+0YXICL5WefcSHdZx9O1qxb15H/hjM4o0dzIdywgV6Kt6uyV0Dxyy/Ao4/yd7nt/PkUJvz0E8NB0fIPf/sbPVAREKRCObVwIQUQgwYB559PeTUQKhoQ4zlrFr3BuXMdD2f2bL4P0vS0WTN6O1OmMFTnHWVQXMzwottzWbiQjymvqaKCXtGMGU4n7vJy4N13eS4LFzqqxaOOYs2Sn0eUDG6Ds9deFCaowYmdqAbHWrsMAIwxTQLXq6CWODzGmFwATwEYCKATgHOMMZ2q9qyqH/fcw0uvl3HwwbxMZCGzlo8XTYhwyilcKGJpw+Inh/bjppu4EMRS+PjDD1wEmzShsZk4kbvXjRu503/jDeYB3LNw/NhnH97m+efZCUDGA7gHsHk9HNl5u+twABqeiy/mIhyJDRuoMHzuOeeYTFhN1PjccAMNGcD3ZNEidkQQg+OVRZ92GkUPt93G2iXA8YIWLeLlHnsw5Og27G4+/JB5HSl0BZxN0GefOY9ZWUkjLYKEdesYjvP262vfngl9kfinw8MBWHjsl0tU/ImnDvklAKem60SSoDuAxdbapQBgjBkLYBCAn6r0rKoRbiPT0NMv4swzuTtMZC68n7TXj8JCx5OKxsSJlBlHG97WuXNsjwewiC8nh4v3ypX+CjGAC/illzoSci9HHcX7yCIrXH89E+QFBcHdmx99lJ5TebnzXGJwJOkd7b2rVy+0G/Lf/kYvsEWLyPcNR4sWjmdyzDFUEs6a5TyP18MR9t3XacVzxBGsg1m3jqKJ9espeAiHyOPdwgExONL+SIzM9u38fc89nVxR3boMrV1yCUdCrFzJzUO3bsDIkYnL773ceWdwD7Xzz0/N4+4uxKNSy9Yyp5YA3IGHFYFjQRhjhhtjZhpjZq5LVC9aQ5Ev7eOPh86yv+UWdkJOZIcoBidWqfXatVRohaOkhN0AvI0ywzFvHvMC0c69spJ9uACqqtwG5/vvucBOnkxj8OyzTuzeS24uF/rp0xnSk4LJ5s1pJNu0CTZW48czHOQ2bKK2koU3mtdXrx7DjO4Q49ixDF0lOnjMbaik5mXGDMdDE4PTvHnwrJ1ly6hq27SJ8u8WLWho3nqL5xQJSe67Dc7s2byUGih3/zhZ9EUk0KABQ7LLlvH6G29QNbjPPsA11ziPnyzdutGwufn9d0cqrUQmHoOTZF/ftOFnCEPO1Vr7vLW2q7W2a9NEy9trKJLo9UtQf/01F8Evv4z/cSsq+Jiya4/Erl00dhLa8+Orr+htxWpwli9nklpqVCKdpxiclSuDPbNatbjg7dhBwxRNAtukCRfBDz5w6kOmT6c389lnwUKG/HwaUHchqdfDiWZwZOfuboJ6660MJ3ln9MSK2+A0b07PZeZMNg3dtcvJv/TqFbzQLl7M1yIqtqZN6eGsXh3d2/LzcERUIMfcBsct4gBoBGvXdq5L7q6sjPkwMUyrViU3kG3aNPbOc3PJJcFFuUp4aoKHswJAa9f1VmDvNyVGxOD85S+hiXvZOSdSPFdUxEX3iiui3zYvj0qj8ePDJ/r79ePgtp49Y3v+vn0ZIow2sqCykuGZWrVCPRy3Su2HH3hswoTwj3XllZx9I68JYC5pxAjmdtxSYHnsd95xjnXpwgVWmmFGC6nJouw2TDJ2O1mD88gjfA8//TR44Jg7N/Tuu87vffsyv3XEEY50u1UrGgp3zzs/xOC41YfPPMN+aBLKO/98573yGpw6dbgxkuvi1YpUXaTLI0Yw/5foWIwRI0Ll2/360aiFa3iqOMRjcG5K21kkxwwA7Y0x7YwxtQGcDSDBlpC7Jx06MOwAhKp5xBilslo7HEOGMFH/WRjhvTGslYk1n1S7NiW+770XeXZJRQUX9osvZuL6zDOZU6pTx9nN79zpLGZehZWbLl04dlqeH3AMz44dwQZEHsddO1OrFsNkxxxD43poxA6GTv2U+5yS7RbRowe9gIsuoqHYZx++508/Hdwm5quvnM+NtfR43AW8777Lmp61a6N7OM2asSXPMcc4jwdQ2ZaXx+s5OaGqs27d6CV27sz/l9vgyHhu9+1r12ZoM1FBhVc0ANDgANE9aSUOg2Ot/dEYM9gYUw8AjDG3GmPGG2PCTM7IDNbacgBXAPgEwEIA46y1C6rynKobTZo47fm9ISP5YkbKrYRj/XoqiKZMie32/fsz1n7ZZaFS00WL2KI/3iLUoUPpMchETT9GjeLu+ZlnKIFu14674Fq1gjsNRFOpAfQupG7EXfgJ8P5uYyD5GnfIcccO1ql8/z2Nq9wmHH55MjFgiS6qTZuyR9rEiXw9GzZwZ//vfwerwfykxgcfTC/lq6/4Pm7cyAU6modTty4NfocOvP5//0fDe9VV/BwZQ5n4N9/QA5awaqNGNHQNGlBRKKHRXbuCuyKIx7NmDb3BWLoa+OFncA46iK8v0mdMIfG2trnNWltsjDkGQH8AowE8k/rTig9r7SRrbQdr7b7WWm/dkBKFX35xvAqvLFq+qIl4ONu2cZcb633z8xkyadrUCbGsWMGfDz9keC/e3Xvv3gypbN4c/jaDB7NiHuAiunAhz7uy0um+3LFjbAZn1iwujIBjSNwGx+3hvP46d+hug2MMVVVjxrAhZzR9ixRlulvIpKLbwEMPsQHpjz/SS3jsMea3vN6Y+7ylBqd+fXoqL73ENkPFxU4bm0jMnu3kfzZs4OfHrS574w0KEKT5KcCNyBtvMEfz3nuUZgPcQLz2Wmjh7g8/UFjgLiaNBz+DYwy9nClTtM1NNOI1OLIcnQTgGWvtBAAJamGUbOG11yj3BJxaC0HyKYnUGsh94xkC1qcPk7Iyh/7uu7lT/ve/aThEdhsreXmM3w8bFv4206ax/uP667lTHTfOGTNQvz5zLz17xmZwmjTh5aRJTn4lXEgN4OLlHgeRn8/Q0aefMknvbkzphxgr9/9HcgzJFIE+9JBzfoWFfO+B4Imifq/FzY4dNN4bN8ZWY3XyyU5z0g0bmH+bOZMbguXL6Z3Urk0PWOp9Jk+mYfR+bg8+mP9Dr4cj5+Gu94kHP4MD8Pszf75TkKr4E+/bs9IY8xyAIQAmGWPyE3iMaoW1iScYqwsbNnAXO3Ro6LjkNm24mMVSb7ByJetMfviB1709xWLFvVDedBMT8bt2OfmKeDGGO89wXs4JJ9AradyYt9m6lfeRxUMKWNu3Z7jLb6S0IAbHbSiGDaOXNmFCsEpt3Dg+pjchX7cub9+kSahM3YsYAHeIaOhQ/k8lPJUMsrh268ZLt4fjXVy9uTV5L046yZHeR6J+fed1bNxIhePatWyNtGYNxQeNGjH0KSIA9ybgkkucjcWPP1IA06YNc0MiRxdPK1GDM368/7iDdu2ihw2V+I3FEDBXMsBauxlAYwARyrmqPyNG1Pxdy8aN/GKOHRtaY/Dss8xxLFoUvT3IkiX0Bh54gNfjrcPxo107Soq3bAmdQxMPRxwRPqxTWcmdr9SULF/u7ISt5U7+zju5aD3ySOShcbLIXnCBE+aqV4/92Vq35vss/Pgj2+F4NzSSt+nXL/pnT4z6W285x779lmq4VEyk9BocWeABvg8nneRc93o88l7MnBlZaCE0aOAYnA0buAEQg7pxI4/J++enUlu+3Ol2/tBD3CQ1bszcULt2PH7rrczPSb1OvBxxRPhNwFtvJfcZ3R2Iaym11pZYa8dba38NXF9tra3RnYRGjuRlTfZyNmxwanC8VesAmyV27Bh9dIFIWiWWn5PDEFgqcgrJ0q0ba2O846fFg83JoVEAKJAQg2MMF93SUi5uxcWRPwvuAkMxtPPmAXfdBTz5ZLAEurCQj/XKK8GPIXLmaO17AGcBdnszo0cz6Z6MslAWerfBadrUyZEA9M4khwSEhvDchjmWYXBuD+ekk9jjTnI4y5bx/ZSQqhickhKnXqpOHafepqzMGbPw/ff0jkpL+d7uvXfiHs7rrzsevJdZszi+wO87pJAavndPHTU5GSgG54YbuMt3L6jnn+/05oq2gImhkR16587ssSWy0apkyBAuRt4WOvJ/DefhANydl5YycV6/fmRPTxLIgNOaf948eki33eYICuRxAaeiXnjlFS70sbxvbdtyMXW3jfnlF14m01BDckL77MPLww5jWCvWGigg/hBT/frOpuXKKxm+FMNXWMj3/bLLeN2ve7dbFi0qtU2b6JWMH0+DsOee9HoefDDyd/qPP3g/d5sia+m5hut+3q8fnzfWsRi7I2pwovDMM9w91mSD89JLTDS3acPkq1vxNHdu7Eo1MTixdBbINMceywXQO7JAVHk5OQx5jRjBFj/uWqD8fEcWbUz0OqAOHZjwlhCTWzTgDi+KR+D1mIYN43vZrFlsr23PPYNDb2Isk/nM3nQTQ36ymLtn8HgJl+ds1oxqtV69YnvO667jew/wc2gtPcaWLfma5L13S8Wvu85Z4L2Fn3l5jodWWuoY4DPPZL4nUrjy2mvpGbnl+RUVPKdwLYOOPprnoPLo8MTTvHO35O9/j03SWZ2R4kIp8vz5Zye8VFbGYrtataIbHO8cmLlzqfx6+GGn63RVkZvLWqNRo7iYSZgvN5ehto4deezhh0Pvm5/vhNQKCqKrv958M1igIIZHihEFb2Gom2SMtiyksc4X8qN16+i3iYWCguC8VSREmVheTs/mrrs4G2jFCqrRLryQ+Tx3WLRlS+ez2qWLE84SD0c2B2VlTqiyUSN+Nps1C+4FJ+zYwWLSk08O7pLh/Xx7yc+ncdVxBeGJy8MxxnQ1xrxrjJltjJlnjJlvjJkX/Z7Vl3ffpXtfU9m1i918Fy3iACsgOFcj819atYpe/HnDDRw1INXg69ZxociWmPZllzGx6/ZQpOFm+/a8XlJCNZm7Hc4//sFWM2VlsXU5GDKEzTsFt5FxGxcZy3xYikun5fmSMTjxEMn7mTw5OIwYiWXLaPzFU3bLxWfM4OfU+/5PmuSEuK680vFg772XIVC3hyMGJz+fmyy30MLN2LEMxXlHiUczOAA/Jw0bhsq0FRKvhzMGVKXNB1CDg0wO117LbrD335+doaJkWbeOO8dnnqGkuX79YIMjoYn7748tJv++q6lQInU46eSAA/jjZtcuztjp3Jn5ipNOYl1Os2bO7PobAyP9pk2LrQOz5LwE9+t3/15eTk/CvbCmggsvBKZOjd2zyBbeeYchshkzeF3el7PPpiGpX5+bn6uvZl3Q8OFst7N6tdMpQ5BCXoCbirIybnzq13ce1624czN9Oj8nEybQSMlco1gMzhVX1OwNarLEuxSss9buVn3KpBFiaWnNNDjuTtHGcGcoElKAX9wOHZwvXSRuv51fxltv5fVUyKJTzR9/sC7jX/9ifmDbNk62HDmSfcEkxOIWDZSU8LWccorjCcVDv35MhpeUBO/Q998/sZZB0TjnHBrLbDH0seJWpAGOclKKPGXDM2ECQ5bDh/M9lTzTc8+x2/iiRTQaBQUcr/Df/9KArFnD/5+7XZEfzz3HsF3btvzey2dfQnF+YThBPD3vOPFE2bmTrzHVm5KqIt635A5jzCgAUwD8f62OtXZ8Ss8qi6hVK3hOfU3DO5rAuzuTzshr1zKJ3KtX+GTrxIlUXC1bxjBKtnk4AItT772XRvT8853EurwmyQe4DU7//jSaU6cG153ESl4ef1I1BCwaOTmZrR377LPUfD9EUi4GRxZZUapJwa3k1AB6KfL30lL+f3fsoKe0114M0Q0ezL937sxOFvIYfgbHWhqNwkKej7t7dV6e0z0iEo88wlzg8uXJffa3bKGEu3Pn2MavVwfi/Vj+DcAhAAYAOCXwc3KqTyqbkN15TTU4Ei8Xg7N2bbBKTXj7bX5ZZepipMf6KTBrtaiIoY9s8gyPOIJhLMnRSAJadslicNwLTUEBF6d16xJr+b9sGRfAiy6KfbJpdaJPn9hqhqIhBnmPPTj4T2pu5HjbtrwUmToQKouWYxIKBrhYL1jANjuiVJP/qZe//MWRXnsNzsaNDOEtWRL5dbRuTan6zJkxvWxfrKWnumULxRM1hXjtbxdr7UFpOZMspW5d/tNrqsERD0d2k0OHMtksA9cOPji4Unv58vCt5uWxJDbevz9/somcHIabnniCieHff+dxWdwkXOIWOuTnc7G5+GLefu7c+J5z9WpH/dagQewD5HY3pIJ/587gmTP16nFkgsxm8no4YmhELl1SEtzz7JxzOKtn0iSKOZ5/nh64O3Qsz/vuu9wYAKEGZ+VKTpB9+20OpQtHnz70kj791FHexctvvzG3eM89jldWE4jXw5lujOmUljPJUkaP5q44m8JCqWTwYGDOHMeIuIvnrGXPKml9A4SXRu/a5SzS4ZKx2cLQoTzfCRP4xQac3XPXrhSKTJ3q3F52w+EaN0bD/dnxm6qqkHbtuMieeGJwL7r99w+Wae+5pyNr/+wzpxuI28MRWTTghM/WrXNqm848M1QduGQJ7ytjtaU1jxCLaADg/7hr1+Tk0aJy239/bo569aoZ3U7iNTjHAJhrjPlld5FF9+3LBKQsSDWNhg3ZI0wWRXfxnLv5pnzhwyW5i4udHaOEKt57jzvTZCre00HXrgz1rVrFnMznnzv/X+nddvzxzu0lhBOrLNqL2+B4FzHFwRjKih94gLOAhJtuokhACjw/+MAJibZu7WyW9t6barXCwuCQWu3a9DIrKx2DM2NG8FhuIHTzMW5ccO4kVoMDUCgyfXqwhxQP0qKnsJCfny++YEgwFiZMoOQ+Wu/DqiDeffuAtJxFFvPss5QJP/ZYVZ9JevjwQ34pzjuP173tQQB+wRo14oc/nIfTuDH7Uz3yiDP1cdUq/p5tXRqMccZFA6GV8I8/TqN5ww28ftZZ9HLffFMNTrpZt44qMTfLl9Nb8JMbP/QQ/zc9e1JRKbU1EyY4uZ/8fGf8sxgcCRO/957zWBJeDbe5dE8NjcZZZ3HzlmgtVLdu/F4WFDD/BFB91ymG+NL99/N7t3Kl05ooW4jXw2lirf3d/QOgimvI08vIkVyAZs2q6jNJD6NGOd2dgdAGiAB3isYwdh2t68KIEc6XPtHxBJlAjM0rr9DDcXPNNU7tDQCcdhoXu1SE1NTgRMZvc3JfYKSiqNQefJC5FGu5KfAbSX744Y6EvXZtZ6MkBsdPNLDXXpTIy/NMmMDQmxiNeDycQw5h5+hE5cw5OTSYMo8ICG0864e1zoYvE2Ph4yVeD+cFY8wwa+18ADDGnAPgGgAfpPzMsgTpXpuoa5ztuDtFA0ywHnEEfzeG6iPZJQ2I4N9++SUTvc8+69xe6nCyNf81ZAiN47nnBofQvGzdypDOtdfG1vXYywEHcNHauTM7jW82IYv9QS5pkjQjbdiQl3PmcANYVsYFVv4nCxcy//LSSwzxHnggDc/Ikfycr19PiTHgb3BOO40/wpIlbPpZXMznPvZYjjiPVIfjZutW1hANGBD/MLxZs1g/dMMN8RkcqRsEaobBOQvA28aY88B8zgUAsqAXcPqpqSq1jRuDq++PP95ZfBs2DJbx7tpFdc8++4R2Ml6yhG1MnnuOi/iiRdnt4QCOYfTKtt1hRYAhiocfTvwzIK1f3E0nlfBs3hz8mRk3jnJk+X+5m6kCjsHJy+N9t21jyGzECBocEQG4KSgIHloHcFPgrr+SuqAtW/hdqFMnsjrNy+uv0xP79Vdgv/1ivx/A/NIjj9CzbtyY37dYOn24JdvZaHDinYezFMDZAN4BjU8/a20N3fsHU10NTklJ5KS9DLoS1q+n7NcvtJGby/CbjAF2IzU4+fmsO9m5k8ncI4/MXoMjY6S9i8HatcHNN/PzaTx//jl4BxkrmzZxsejWrWYojdJNgwbBxrlLF25kxBiILFpCv946nJKSYJXad9+xdZO0zAH8PZw2bYLHPLgNDsBcyoMPOp/1aMimzK1W276d49LDdTkQ5LXVrUtZ+CefBPfnC4cYnAYNEvPG001MBkfUaAFF2tvgpM+2AL6r6So1CTdVV4PTs2f4NvfWhobUXn6ZjQ1LSrgza9XK6Y+Wk8M+XVOmhA6w2rCBC4IM3dq5k232v/02e0Nq3btzJ3nttcHHi4qCB6mJUOCYY1iQGC87d7JgdubM+EMrSiju7t1AqMEReb5sdO6/n8Wc7vqnW2/lQDxhxw6KXNz/d6/BmT2bIa5YxmUD9IbatQs2OM89x8+Qt9+eFwmfxesVL17M7+HatcxFZhuxejgnw+kscAqAI8BQmlyvsXz0EQuvqmv9hEg9w7FiRfCuzl08t2MHlS7uUcV//SsXzZdfDn2cvfYKroWoDhx0UHQPTAalbdiQWHuabDW41ZUWLSiBbtuWC6s07pTPrhgIdx0OELzx6taNGwhB5P5SAAzwO9+qVWKiAcAZxjd1qvMdknEHojwLh9d7O+QQysOjceed9HISEbdkgpgMjleZ5qNUq7G0bk0VTKSkcjbjl28RjHEmIAre4jkg+MPbujWToC+/HCz53GMPDqBy3//hh/nFru64pdCSuI6HbA0pVlduusmRtTdt6hia/HxuiGTctrsOBwg2OPPns/ef4CeJPuww5kFENh+vwQHYaaO4mGE9ue9pp0WfCrpzJ79L0hNv40a2y4lGrVo0mk884Yh/solYQ2qzU3Gb6sjVVzuyzFSxalXmYvlz5vBL4/d8f/zBDs/u8Ji3HxUQumBedBHj3e4vwMiRVNXsvTelpQUF9I5EYVSdOeYY4I47+LuMjY4H9XDSw5IlDE+JFy+e9znn0KDImGw/gzNqlPN3wHkMt4fjRb4P8dRi9e3Lczn6aF6/9156YMuWhYal3dx/f3B7pcLCYJXaqFEcl+FlxAhukEtKOLE0FmVbJok1pHaA5HDC/MwHUCMrDMaPZ7zXG0JKlFmz2CAyVY8XicpKSpMXLvSvOv75Z/ZqcjfrlN1iOA8HYLL9m2+cRpdujjmGxXRt2vC5a8Lu/qCDOMseSMzDUYOTWt5+GzjuOHo5//53qJAjN5fyZ8kn+oXUvKKB/ffnoD235Lm8nHmf117j9UQ8nKIinosx3PQ98ADPZ+jQ6Hlht2LOa3AuuSQ06rJqFbtkzJvndAbJNqVarF+F/WO4TYbmC2YWCRvFqkyJhizomfBwjKEs86mn+OWSXITg7RQNMIzwyitOx9vBg0PlmJL43riRi+mmTQwdPPZYcK3Orl01Y7Hdto2L2lNPBcf9Y6WggP9vVailhtWrWfclmwC3GmuffSh6Oe44fiY7dqQopGVLzjMSxODIOIKePfnjplYtCmRkPPoVV/A541V//fgjIwDXXsvP0skn83sZiaeeYs7w9tt5vajIMTjuz5GcP+CIe/r3dxrpLl/uTPLNBmJaDmp6niYS8s9NlUpNZndkot2LMU6hW0lJ6O7c2ykaoKEZNoy/N2kSPGrZzZ9/Mt59773sTfbLL/RmZs+m0RkzpuZ4OF98wUXiu+/iq8Pwogq11CAei6jF3EquvDyGx8aP52ewY0fK3m++2f8xpD/emjXceHk3SO6O0XXqJCY1Li5mMao8p3TF/u03RgL8Zhd99BG/Y2Jw+vZ11iARFAA0YLKmvPsuX2unTo48Opa8TybJ4Jim6kmqDY7EiqPN1EgFP//Myn/AP5brZ3BKSlgdHa3hZvPmLKobNSq46WFODu+7bRsLSr19yqoj4hlOmxa9fkJJP16D4zYCdeqEqtSmTmUNi7sDtfxP5f/ZtSuLRb24Dc7HHwN33x3/+Xbrxsd55hle79iRYcF27RgW9GP79mBDesstzlwcd9cTCSdu3szXefrp3Ng0akQjJWHFbEENThSkA3KqDI4kCleuTM3jReKbb5wPtJ/B2biRMl+3F/LbbwwbTZ3KHVPDhjRcflx0ET2bN97gh7x162DRwYgRrLau7sgCd8MNiQ1gU1KL/D+kODecwZHP9V13scP0/PnO7YYMYSfounX53V650r9pZ8OGzvN8+imbhcZLrVrs3gzQG2nZ0ul+4NcHDuDGL1wNjrtDgngwv//OcOLpp/P6HnvwfCO1o6oKYlWp/Z8xxqdBRM3n22+Zx3C3f0kGCaVlQmYtu59XXnHm2bgZOTI0qeg2GCUl/PKGG1c8ZAhjy5MnM9lau7azc6wudTix4M59JaJSU1JL06bMNV59NT+j7hykn8ERg+Eu6mzVisqxvDxHxemnUDvoIGf8QaLNWwGnNOHrr/l92msvhr6mTPG/fUlJcMulG290RDr77ccc1qBBzmvq0oUbw0QHvmWKWD2cXwE8Yoz5zRjzgDHmkHSeVLYxblywhDIZxIXPxNTH1au5Qxs2zL9rrTGhhYyxqNSEoiLg7LP5u0z2FIO1cyeVNKkYPVzVuGWwMvhLqTr69KHas0MHft7cubHBg7kQA87nVnb9boPyxx+cILp5c+SxBC+9xP6BQHIGp29fPr47VH3CCTQcfgrS2rVDc64SEqxVi41E33uPhqa8nOcmPfuEgw4CbrstsfNNF7EWfj5ure0B4DgAGwG8bIxZaIy53RjTIa1nWMX07p1aCbMk/NzV++li9WrugKZO9e8Bdt99zpdJiKUOx83NN7MFjjxOURFn6+y3H6wbWswAACAASURBVN39mhCCat3a8XI08Z89jB8P/Otfwcf+8Q/KmJctc2pfbr+d+R63JzRrFjdiv/8eOngtHMkYnHbtGE7v3ds5dsIJ/J59+23o7WfNCv5uylC58nLKnu+9lznY8nIKDJo1Cw4ZAvx7tRYNBDoLPGCtPRTAuQBOBxDjHLrqR0UFZ6VceKH/8KdEEIPjVc2kAzEyffr4x4pffjnUpXc3QIyl7qBdu+Dml3XrMm/Tv3/NkUU3bMhdcrwdf5X0MG8eBSv/+U/ohmnXLv60bet8lnNyQr0Ft2iga1fW87RqFfpc99zjeEzuhqCJ4N2s9OpFJV2XLtHv6x5RMGMGPZc2bRhFkCFyon4TioqcUdXJ8L//Mfw3d27yjxWXwTHG5BljTjHGjAHwEYBFAM5M/jSyE7cX4u4enAy33MIdcyY8nKlTOdETCK9S8/aIy8ujgmbwYOr3//a3xNvq79pVM2TR5eWJN+5UUk9pKeX3S5aEjpa44gqGie+7L/LuXgxOaSnrbG66yf+z+scfTpfp0aNDx1InQ716nMXkzQtay+/f2287x+R1btvm5KhatWIPw/ff56h0rzEsKgruVpAoa9eyeDwV3n2sooG+xpiXAKwEMBzAJAD7WmuHWmvfi3zv2DHGDDbGLDDGVBpjunr+dpMxZrEx5hdjTH/X8QGBY4uNMTeGPmriuJVpqVKpGcNF3q2lTxcFBU7c2rvTKS+nEfVrSnrmmdwtnXACY9jeL3U0mjVjQ9CaUoezfTsL9WLtEqykFzEWmzaFJsnFq7n11sjhXLeHM38+63D8cM9GqlUr9S3/V6/mRGH3hrasjMbm11+dY507A5deSqMiBqd9e0Yu1q8PHhwn1KuXGg/HWgo1Emlc6yVWD+dmAN8C2N9ae4q1doy1drsxJjcwjC1V/AjgDABfug8aYzqBc3gOBDAAwNOB584F8BSAgQA6ATgncNuUkA6D8/rrdE3TreIqL6csWXZnXg9HPuB+BmfaNMqpE62Mt5bP17NnzajDEdFATR0zXt1wizi8M2Lc3nik8Jfb4JxyCr8r4W4nQp+nnqJxSCWLF3OMgLsvmt9ogqOPZk1d06Y0OPXqOW148vP9xTl9+4Z2T0iEM8+k8ZYSkWSI1eCcBqApgLsD3o4xxlwJYCmAIcmfBrHWLrTW+rV7HARgrLW21Fq7DMBiAN0DP4uttUuttWUAxgZumzIOP5yXqTI4n3zCy3R7ONu2sa/S3Ln80ngNzpYt/ED7qdf++lfe94476KHEa3jkS3rPPU7Ty+qMLHBjxlTteSjEbXC8ak+3BxLJu95/f343evZkWMqvbEAeT1rgvPMOf1LJEUfwe+jOscra4I0sVFTwZ8sWioGk5dTjj/urJ2+9NbFC1XQSa0r3VVCdNh3AJQCuB1AbwCBrbQpSSVFpGXhuYUXgGAAs9xxPWVPuJk04NOvuu+MPK4VDPkyXXpqaxwuHGJiiIiYVvQqcffflbfyMSd26ztTE3Nz4Y7feEc3VHXn9boWRUnUUFdFQjBjB76ibWD2cOnWYrN+8mYu493GEffahBHnXLm46vf0Ik6V2bfZ9cxscPw9n+nSgRw8q0p5/nreZPZvnJT3l0sWoUay1e/PN5B8rVoOzj7V2EAAYY0YBWA+gjbU27pSUMeYzAH7TuW+x1k4IdzefYxb+HprvftwYMxzMP6FNuO1MGKSfUSooKWGri3R/SORDW1jo1Mj44WdMxGCUlSWWg5H7H3UUayVeeSX+x8g2li+vvkP4ahp77BF+nsxRR3HG05o1kT+7O3ZQpSnKtHAFvcOGOb0Fy8pSk8fwcsIJNJ7Ll1NQVFHBS7eyTozP9u18XQ0bcgMUaRN06600FslKo+fMoQApFcQaUvv/miprbQWAZYkYm8D9T7DWdvb5CWdsAHourV3XWwFYFeG43/M+b63taq3t2jTGBkOLF7OiOVw1cCKUlNBFjzQLIxW4Dc60aZQ2upkyhcWs0k/NjdvgJCIDPeccttTYuLHm9B5r1So7Z8QrwfTowdqa9evDj1YH+Lm8/HK2bwJiGzuRTB1OJPr0oXR7zhxe79SJ6jh3uNAti37wQSrmomEMC02T7VK+davTIDRZYjU4XYwxWwM/xQAOlt+NMVuj3jt53gdwtjEm3xjTDkB7AN8DmAGgvTGmnTGmNigseD9VT1pczA9B//6pnVw5f376p/FJSKuwkD3AvEPk5s1jTsI9c0OoWzc5D+fGG4G//73m1OEo1YfSUhqbevXCt2QCgmfkjBkT/vv94YfM90g3gnQYnIMO4sbPK4Bw4zY4o0axkWg0iorYSivZTV9xceo8u1jHE/gsS6nHGHM6gCdBgcJEY8xca21/a+0CY8w4AD8BKAdwecDTgjHmCgCfAMgF8JK1Nsq08NhxFz6maqf+xResjpbOseniqKOoVAP4YfXKIzdsoLFx95cSHniAu6LFi0Nn4cRCZaVTFV0TZNFK9eHjjykR7tcPmDTJf0MFOAansJC1MOHYsYMNaouLKTJIx0wjb2Hq//7HDeLTTzvKMG8djt/31osICbZtS84737o1wwYnU1hr3wXwbpi/3QcgZNiztXYSWBeUcsTgSFuJVCEehHt4UjqQL1thYWh36g0bqFDze/5DD+XlYYcl9rxnnUVjpR6Okmkk1/Hpp5G/W7m53AwtWsRNYI8e/t6Ld4xBur6v8+ZxQNuTT9Kb+vjj4OLwunWBf/6TXRHiNTjFxcmNKWjWLPHiby86niACYmSKilJncC67DHjrLRobv6Z9qeLrrxnW2rAhvIfjJ4kGWG8yfjyNYiKeXUEB7zt0aGITMhUlUdw7+UghNYCf0zFjWCsWTlXp7i341786OZ9UIz0PJ092lKzuRT43F3jkEUYuSktj8zg6dQKGD08+9zh2LAvAU4EanAjUr0/JYvPmqTM4Y8Y482XSKR2ePx947jmet3s8rVBQQMmnHy+9xA/quecC3bvH/9xShzNypKPwUZRMEM/i+sMPbIVjTPikuHg4W7cyUb8gZQH7YPbem736pkwJFvy4kVHn4ULhXrp14xog4xWyAQ14RKBbNyq8xo5NXQ+lkhL2PZo4ke5xuiZ/ikcjooHLLgv++6uvhr9vsiq1OnXoxm/apPNjlMwSj8GR/EjDhuG9oWbNWMUvuch0jqc44QRuSKXY3BvG6tyZ9Ue7dsU+or6yktGUcLmsWOjdm2NIhg9P/DEE9XBi4Oyz2U02WXbtYiJd+j+lUxrt3iW1bx9fPqZRIxrGrVsTMzgFBYwzN2nCbtuKkini2c2PGkVvPpIkukMHig9kAGO6DU5xMfNKnTr5N+Pcvp0eWSwGZP583u69JLpdSsd8v/EmiaAGJwLvv88mlkuXpib8JY9RXk7tPeDfxTkVbN9OJU5uLsMAo0YFJyFPPDG8lyN1sUuXJmZwZJxuTo6zW1OUTNCoERfJWPKjTzzBjVUsXni4MFcqOf54/vz97/zOegUKhYXMrfbsSVFONORck+kYLfdNlUpNDU4ENm7kbuOOO/jPS1YSWVpKF33BAqeYdMWK5M8zHNKu47PPODdDPjw7d7JFRrjnbh0opV21KjFZ88CBrC049tj0VGYrSjgqK7kYS0flSBQUsCvBY4+Fv826dSz6feEFdjiIJXeSKI0bUzhw7LH+fx84kOc8a1ZsLXYkL5VMx2hZMzJd+Llb4lapWcudU6JYC9x5JxUxV1zhHPer9E8FDz7oGBS3ht/9nOFatXTtyg/1Y48lNlp7yRK68wMGxH9fRUmGigpGJfyGqXkpKGDoKtwCD3DDtXIlN2Hr12dmNPzVVwNnnBF6/M47GSUpLo7t9bnrcBJla6Csv0bW4WQbboMj1xOtK1mwgIVcQPBY3KOOSvz8YkXOX8ICGzfyMpwsuqiIOZ9E63BeeIGXxx2X2P0VJVHEI49FVVpQQBnyjz8yIe+HWxadCb77jqG+SESTewsFBbxtMgYnJ4dK1VQp3dTDiYDkPMRDSEYa3bmz09tJZNHp5L77nNEA7rYYQHQPB6Ay74UXnB1OPNx2G9V96W7foyjJIGGpSM1la9dmLuWTT+h1eAuoU83BB6fusYwBrr8+uU3tAQfQCEbyAuNBDU4E9t6bEmaJXyZicO6+m0PXAGeBdyc0H344uXMMx6efOh11vSE1Y4ADD4zctmbkSMogvXLqWCgsVO9GyX5efJGXkVRqxtAw/fgjiz6TCavHQp06HCXSo0dqHu8//8lMGDBW1OBE4Iwz2LxP5tnHOwvjP/+hlyHT/ETx5Z6cl8pO1G62b3cMTffu/MJIEedxx/F6pwizUUWplqqWFoqSbYgIKJpKbehQ5zubTlm0sHgxO4WkgpKS2AQU4Xj7beCQQ5IfcSCowYmBI44A7r03vsTZyJHAzTezWv+553hM5uo0acKxtgBnYKSDbdscg1NURI8mHuMhSjVtya9UR2JRV0pZQLTRBC+/DJx+On9PpyxaSGToYTiOOy5yc9JorFzJjgyp6pKtBicC99zDyZhlZVSoSPflaDz1FBvtnXUW22FIkZb0SKpTh0q1Xr3SJ4t2ezjbtnEM7Q8/8PrDDzu1MuEQD6cmTe5Udg+sjS38PW4cL2Otw6lVKz3jCdJJUVFydTiSw1VZdAbYuJGG5sMP2W31p59iu9/atZxt8cYbwao22VHVq8e46v/+R3c3mQ9EOPbYgzUGAI3GNdcAX33F6z/9FF24sNdevFy3LvXnpijZgBQlR8uX9OjBTiP775/e7u7pIFmDU1zMVEKqxoyowYmA9BKTXU20XZMk5e+6C3jnndB/0gEH0H1v0YLJx/Jy5lE2bUr9uc+dC9x/P38XoycJz40bo49L7t+fg9Suvz7156Yo2UCTJqGzaPzYtYtFl/PnZ+a8Ukm9esGy6OXLOZHXzwiVlwNDhnAelih0UzntE1CDE5F4DM64cQy/iRfkV69jTGjTvQULnPBVJCorE0/+iW5fDE6k0QRCgwYUPaRKLaMo2caiRfxeRWsvVadO9R2VXq9ecGnDgw+y5MFvRPXatRydcuONNDwA+zD27Zu681GDE4FYDc577zEx17EjpdTheOml+OtaLr2UbWK+/JIhsjPO4IciUm6luJgeyvuBYduSQ3IbnGgejqLUdES1Ga0RZp06bGB55ZXpP6dUc/rp7BYvSNTDr56ocWMqanv3ZrgfAEaMYAfrVKEGJwJHHMFxtZEMzqRJ3A1068aRA5FULH4y5OOP55S/cKxfz11Yy5Zs6vftt3y+Zs2czgVetm5lHY50eJUvlHhXBx+ceBcBRakpjBhBgUE0JaaUQ6RqREkmGTCAAiahsJAy51mzQm9bUEBV2+GHp6+psLa2iYAUPa5axfDSfvsF//277+hxHHwwm2FGi3VOnuwk4SXk9vPPzLeEY8sWxpjbt2dvs0ce4S7kkkvo6fgVZno72xYUAH/84cSqx46NfJ6KojgMHAh88EFmanBSTUkJa2jatOGa89hjNJz164eOuF+5ksXip5xCBS3ASMneewPPP5+a81EPJwb22osyYmlNIxx8MPCPf7DtRbTEI0CDJFM2e/dmk8zWrSPX4mzeHPzYubkcbTBrFo2cH2Jw5AtiDJ8nlck/Rdld+Mc/qFCrjgbnv/9lbllCaC+8wMafr70Wmk+eMQM47zy+TulOsHRpcr3YvKjBicCpp9IwbNjAkNmpp/L4rFlUltWpwwLPRPIhn3wCfPNNdIOzZYt/S/RGjcJ3PvB6ONaycPWLL4Dff2fVtOR3FEWJztat1dPgSLG6qNJWrAAGDQJOPjk0dyW32boVmDCB3lFxcWpHjKjBicC2bZQKyhzzzz/nLqB3bybzk0U8j+XLw8/aGTwY6Ncv9PjEicBNN/nfJzeXEmxRohnDhppTpjAn9NtvyZ+7ouwujBjBsPq++1b1mcSPRDW2bnV+WremKMDbVksETbNmMXe9alXqZdGaw4lAWRm9CJk9ccwxjGnusQfw6KOpeY7DDgOOPpoNPf08lnCjrb/5BnjoIf7dW4zWo0dokWpODl1o6RQdTRatKArJz2f+4+abq/pM4sft4UhYrVUrvhb35GG5DeCMIti8mWpY9XAyhMii99mHHZ/nz6dbPXVqbAOQYuGCCxhe8zM21gaPhXZTvz5lzrG2nsnN5e1jGU2gKIpDnTpcnGNtbZVNuD2cdetYjN6qFSXhs2cHry9bt9KwytqweTNw9tmpHZmgBicCYnCsZdfnLVtobNq2zczzr17N5x81KvRvktfxKwYdPZremAxaA9TgKEqiyDiR116r2vNIhNatOdDtkEOAnj1ZwHr00TQ4paXB3ROuugqYPt3JVVVUUHQwaFDqzkcNTgTOPJM6dmOYdF+yJFQanSzr1tGDevnl0L9t3sxLvxiquLneQtJNm5jbKS4OVbdVVvIDePLJsTUsVBTF8QLWrKna80iEhg1ZsNq+Pa/n5PCnWzdenzHDuW3z5qzB8c7PSiWaw4nAbbc5v599dnqeo1EjKseWLg39mxgcP8l1/fo0hN6eSNdeyxYVH34YPIp2xQrGouvUSe2ORVFqOh078rK65j1//JFryDvvUKD08MOM0jRpQoMjAqgPPqBx7d+fAilRqE2YwAL1VKAGJwLl5amdTeFHrVqs8/GTRku4zM/gDBzI83MblUmTGE675ZbQTgKx1AkpihLKQQfxUjqoVze6dwcuv5zhs/XrecwYDnlzt+J6/HHmhM84g4WfH3/sdItOFWpwItCqFb0BGaCWLsLV4oiH41eH49f/6ZFHOGjN7ZkJjz3G3cr77zN2G65oVFGUYGTjl8qFN5PUr0/DsWKFE1oDgA4dgm9XXMyIS0UF8OabwMKFPK7dojNAWRnzK02bpv+5WrXyNzgdOgD/+hdjq142baIrLOOrAYbRPviAoTMv48Yx6blqVfiaH0VRQpHvS5MmVXseiSIdo5cvD1bXrl7NGqM5c3h961YnVH/eecArr/B4KmXR6uGEYdkyJtklfptO+vZ1hqW5OfxwZ0iUF2vZ36hTJ3otRx7Jpp4ye93Lvvuy00BeXvAuR1GUyPTty7Wgug1fE+rXZw2OFH0KtWqxnrB5c+DQQ+nh1KvHMH3duk7zXzU4GWDRIl5mYnG+5BL/41u28EPu9w936+tHjuTvMsPCj333ZZvxggKVRCtKvFRXYwNwrZCWVu6SjqZNeez773nd3VWgqIib4OOPT21LHzU4Yfj1V15645zporKSXos7N3PjjcD48f5yzLw8Ks6k1uaqqyI//r778vF37Ki+ahtFUeLn5ptpMP0GqXXvztobgGo2yVMVFrJe58UXU3sumsMJQ7duVHtlYnGeO5fGw5vI37zZXzAgNGjgeGIHHBD5OaQPVMeOnPOjKMruQb9+4ad2dutG72fNGo4wkI74RUWMsKQ635tVBscY85Ax5mdjzDxjzLvGmIauv91kjFlsjPnFGNPfdXxA4NhiY8yNqTqXY49lsWcmaNaMIgWvcMA7msBL8+bB/ZEiceSRVJ/8/DMl1Yqi7B4sW8aJxAMHho4k6N6dobV584D77qOXA3Bm1rp1/kMjkyGrDA6AyQA6W2sPBrAIwE0AYIzpBOBsAAcCGADgaWNMrjEmF8BTAAYC6ATgnMBtI7JyJbulRuqN9NNPbM+dCfbckwk8r8GR4WvhmDOHyrNzzoke+pPmnTJmWlGU3YNnnmGLmjlzguv2ALbAEu/m1ludVjedOjG6U7duas8lqwyOtfZTa62YgekAZN8+CMBYa22ptXYZgMUAugd+Fltrl1prywCMDdw2In/+SQ+mSRPgrLNYSetm+3bWs0gyPt3k5nKE9IoVwcejhdQAFqW98UZsuaajj6Zhmz078XNVFKV6IUIAPyWsMfyRFlly28mTWUieSoUakGUGx8OFACSr0RKAe/+/InAs3PGIHHII8PbbnDXz3XfAt9/yeGkpcMMNTpO+TMqH/Yo/r7kG+Mtfwt/niSc4jTBWRI2iXQcUZfdBjEa47/2LLzK0BjgGR2pwUj0lOOMqNWPMZwB8Shlxi7V2QuA2twAoBzBG7uZzewt/g+mb5jLGDAcwHADatGmDM89kc05rnW6wCxawIr+sjNczpVADOKZAzkMYPjzyfebM4Qdj+nSneCsSe+zBbtHauFNRdh/EaISLlrjzOmKcRAqdag8n4wbHWntCpL8bY4YBOBlAH2v/v0ZiBQBXyRJaAVgV+D3cce/zPg/geQDo2rXr/zdKxjhSwMMO44I8bRq9jS5dYnxRKcBbi1NRASxezP5N4XYZ8mGIFnYTvvySDfzUw1GU3QdZ38KNVZHO0UBwHQ4AnHJKas8lq+pwjDEDANwA4DhrrTtl/z6AN4wxjwLYC0B7AN+Dnk97Y0w7ACtBYcG5yZxDURHb92eaykp2eW7cmDNwNm4E9t8fePJJ4Ior/O8jBqdl1CAi6dQp9aoTRVGym+OPZ9urY4/1//uBB7Kub+hQxygVFnIzPnhwas8l23I4/wegHoDJxpi5xphnAcBauwDAOAA/AfgYwOXW2oqAwOAKAJ8AWAhgXOC21Y4JEzjaVVQikUYTCLIbUY9FUZRwtGgBnHRS+PBYXh5zOMuWUVQEUJ1mbej4k2TJKoNjrd3PWtvaWntI4Ofvrr/dZ63d11rb0Vr7kev4JGtth8Df7quaM08e6XEkSrVInaIF6UqgrWoURUmGww4LFi2ddRYv/QZDJkNWhdR2Z8TgyD890iwcYdgwauhTHWdVFGX34t//Dla8iqeT6uiJGpwsoWlT5m7E4MQSUmvSBHjwwfSfm6IoNZuiouD2WKJ63b49tc+TVSG13ZmcHLankZDaoYcCTz8d3E5cURQlE/zwAy83bUrt46qHk0XcdpvTPG/ffeMr6lQURUkVV18NLF0KXHllah9XDU4W8de/Or//9hvbTRx8cFWdjaIouyuNGgGvvpr6x9WQWhaxZQswcyZrch59FOjVq6rPSFEUJXWowckixoxh1e+aNbE17lQURalOqMHJItzS6GizcBRFUaobanCyCBmitmJF9Fk4iqIo1Q01OFmE18PRkJqiKDUJVallEXvswc6uy5cDDz2U+ml7iqIoVYkanCzCGEoRO3ZUObSiKDUPDallGYMHA507Ax9/HDoBVFEUpTqjBifLWLoUGDsWGDiQY7AVRVFqCmpwsoyXXgLOO4+/q2hAUZSahBqcLMPdrFNl0Yqi1CTU4GQZanAURampqMHJMqT4E9CQmqIoNQs1OFmGeDj9+gEdOlTtuSiKoqQSrcPJMho2BD79lNLoevWq+mwURVFSh3o4WYYxQLt2wNdfA6WlVX02iqIoqUMNThZy660sAC0uruozURRFSR1qcLKQN9/kZW5u1Z6HoihKKlGDk4U0b17VZ6AoipJ6VDSQhXz1FdvbaB2Ooig1CTU4Wch++zGPoyiKUpPQkJqiKIqSEdTgKIqiKBlBDY6iKIqSEdTgKIqiKBlBDY6iKIqSEdTgKIqiKBlBDY6iKIqSEdTgKIqiKBnBWGur+hwyjjFmHYDfq/o84qAJgPVVfRJZjr5HkdH3Jzr6HkWno7U24cEpu2WnAWtt06o+h3gwxsy01nat6vPIZvQ9ioy+P9HR9yg6xpiZydxfQ2qKoihKRlCDoyiKomQENTjVg+er+gSqAfoeRUbfn+joexSdpN6j3VI0oCiKomQe9XAURVGUjKAGp4oxxrQ2xnxujFlojFlgjLk6cPxOY8xKY8zcwM+JrvvcZIxZbIz5xRjTv+rOPjMYYwqMMd8bY34IvEd3BY63M8Z8Z4z51RjzpjGmduB4fuD64sDf21bl+WeCCO/RK8aYZa7P0SGB48YY80TgPZpnjDmsal9BZjDG5Bpj5hhjPgxc18+QB5/3KGWfITU4VU85gBHW2gMAHAngcmNMp8DfRlprDwn8TAKAwN/OBnAggAEAnjbG5FbFiWeQUgC9rbVdABwCYIAx5kgAD4DvUXsAmwBcFLj9RQA2WWv3AzAycLuaTrj3CACuc32O5gaODQTQPvAzHMAzGT/jquFqAAtd1/UzFIr3PQJS9BlSg1PFWGtXW2tnB34vBv/RLSPcZRCAsdbaUmvtMgCLAXRP/5lWHZZsC1zNC/xYAL0BvB04PhrAaYHfBwWuI/D3PsYYk6HTrRIivEfhGATg1cD9pgNoaIxpke7zrEqMMa0AnARgVOC6gX6GgvC+R1GI+zOkBieLCLjthwL4LnDoioCr+pIxplHgWEsAy113W4HIBqpGEHDz5wJYC2AygCUANltrywM3cb8P//89Cvx9C4A9MnvGmcf7Hllr5XN0X+BzNNIYkx84tjt+jh4DcD2AysD1PaCfIS/e9+j/tXd3IVYWcRzHvz8hSCiTaonQwvKmF9EuVJKFCDKyiCgIMbSybiqsMDBkewEvugisKDK8KFlDBTU0sigS2kyqi8yXdtUiIrwIrSRN8aW90H8XM+s+5p523XN2zuL+PrCc55xnnueZM8zZOTPPnP/0aEgdcoMzTEi6BNgALIyIo6Tu6UTS8MgB4PWepH0cfsFPNYyIUxFxCzCe1KO7sa9k+dFlBNMlTQLagBuAacDlwOKcfESVkaR7gT8jYnv15T6Sjtg6VKOMoIF1yA3OMCDpIlJjsyYiNgJExB/5H8hp4F16h81+A66pHD4e2F8yv80UEX8DW0j3u8ZK6gnPVC2HM2WU918GHCqb0+aplNGsPGQbEdENtDNy61ErcJ+kfcBa0lDam7gOVZ1TRpJWN7IOucFpsjwuvAL4MSLeqLxeHQt9ANidtzcBc/IsmutIN+y+K5XfZpDUImls3h4NzCTd6/oSeDAnexT4KG9vys/J+zviAv/BWY0y+qmnHuV6dj9n16NH8kyjW4EjEXGgCVkvIiLaImJ8REwgTbrpiIi5uA6dUaOM5jWyDo3I4J3DTCvwMNCVx98BXgAeytMPA9gHPAEQEXskrQf2kma4LYiIU8VzCkFr0QAAAt5JREFUXdbVwPt5Nt4oYH1EfCJpL7BW0ivATlLDTX5cJekX0rfSOc3IdGG1yqhDUgtp+GMX8GRO/ylwD2nSyQngsSbkeThYjOtQf9Y0qg450oCZmRXhITUzMyvCDY6ZmRXhBsfMzIpwg2NmZkW4wTEzsyLc4JjVIOmKSoTc33V29O5vh+B68yUdlNRnHCtJWyRNbeD1lub3tahR5zT7P/4djlkNEfEXKbQQkpYAxyLitSG+7LqIeHqIrwFARDwv6XiJa5mBezhmgyLpWH68XdJXktZL+lnSq5LmKq1N0yVpYk7XImmDpG35r3UA1xgtaW0OmrgOGF3Zt1zS9zp77Zs7JH1YSXOnpI05qOdKSbtznp5reIGYDYB7OGb1m0IKJnoI+BV4LyKmKy2m9wywEHiLtO7K15KuBT6n7wCkVU8BJyJisqTJwI7Kvhcj4lCOLPBF3t8BvCOpJSIOkn753U7qpY2LiEkAPSFwzEpzD8esfttygMNu0rIJm/PrXcCEvD0TWJbDF20Cxki6tJ/z3gasBoiITqCzsm+2pB2kcCw3AzflWF+rgHm5UZkBfEZqBK+X9LakWcDRut6t2SC5h2NWv+7K9unK89P0fsZGATMi4uR5nvuc2FM5aOsiYFpEHJa0Erg4724HPgb+AT7Ia7kcljQFuAtYAMwGHj/PfJjVzT0cszI2A2cmA+TArP3ZCszN6ScBk/PrY4DjwBFJV5GW+gUgIvaTQsS/BKzMx14JjIqIDcDLQL9rz5sNBfdwzMp4lnR/pZP0udtKb9TdWpYD7fmYXeRlKCLiB0k7gT2k4bJv/nPcGqAlIvbm5+PyeXq+YLbV+2bMBsPRos2GCUnzgan1TouWtAzYGRErBpB2CWWme5t5SM1sGDkJ3F3rh58DIWk7aeht9QDSLgXmkYbnzIacezhmZlaEezhmZlaEGxwzMyvCDY6ZmRXhBsfMzIpwg2NmZkW4wTEzsyL+BWnf2ZJsF8UPAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fbc837426d8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "#f=plt.figure(1, figsize=(18,8))\n",
    "plt.plot(timeo,rvelo - np.mean(rvelo), color = 'b', ls='dashed')\n",
    "plt.xlim(220,450)\n",
    "ax.set_xlabel('Time [days]')\n",
    "ax.set_ylabel('RV [km s$^{-1}$]')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Distance_K18 [307.77898033]\n",
      "logg_nu_A [1.39049248] 1.3927771039022463\n",
      "logg_nu_B [1.39215514] 1.3945665049395775\n",
      "logg_nu_C [1.3864965] 1.3889078648615287\n",
      "logg_nu_D [1.40075531] 1.403166676701495\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fbc900f5ba8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# distribution of logg from the simulations\n",
    "fbol, efbol, theta, etheta = fbolA, efbolA, thetaA, etheta\n",
    "numax_sol = 3050. #140.#3050. #\n",
    "mass, emass = 0.85, 0.05\n",
    "fnumax = 1.00\n",
    "#numax_i = [axisymm_random(numax, enumaxBig, enumaxSmall) for i in range(10_000)]\n",
    "theta_A = [theta + random.gauss(0,1) * etheta for i in range(10_000)]\n",
    "fbol_A  = [fbol  + random.gauss(0,1) * efbol for i in range(10_000)]\n",
    "mass_i  = [mass  + random.gauss(0,1) * emass for i in range(10_000)]\n",
    "z = zip(theta_A, fbol_A)\n",
    "temp_A = [teff_from_theta_fbol(thetai, fboli) for thetai, fboli in z]\n",
    "z2 = zip(numaxdist, temp_A)\n",
    "logg_nu_A = [logg_from_numax_teff(numaxi, tempi) for numaxi, tempi in z2]\n",
    "z3 = zip(mass_i, logg_nu_A)\n",
    "radius_A = [radius_from_mass_logg(massi, 10**gnu) for massi, gnu in z3]\n",
    "z4 = zip(radius_A, theta_A)\n",
    "distance_A = [radiusi * 1e3 / ct_diam_conv / thetai for radiusi, thetai in z4]\n",
    "z5 = zip(radius_A, temp_A)\n",
    "luminosity_A = [radiusi**2 * (teffi/Tsol)**4 for radiusi, teffi in z5]\n",
    "\n",
    "\n",
    "\n",
    "# repeat for B without changing anything else\n",
    "fbol, efbol, theta, etheta = fbolB, efbolB, thetaB, etheta\n",
    "\n",
    "theta_B= [theta + random.gauss(0,1) * etheta for i in range(10_000)]\n",
    "fbol_B  = [fbol  + random.gauss(0,1) * efbol for i in range(10_000)]\n",
    "z = zip(theta_B, fbol_B)\n",
    "temp_B = [teff_from_theta_fbol(thetai, fboli) for thetai, fboli in z]\n",
    "z2 = zip(numaxdist, temp_B)\n",
    "logg_nu_B = [logg_from_numax_teff(numaxi, tempi) for numaxi, tempi in z2]\n",
    "z3 = zip(mass_i, logg_nu_B)\n",
    "radius_B = [radius_from_mass_logg(massi, 10**gnu) for massi, gnu in z3]\n",
    "z4 = zip(radius_B, theta_B)\n",
    "distance_B = [radiusi * 1e3 / ct_diam_conv / thetai for radiusi, thetai in z4]\n",
    "z5 = zip(radius_B, temp_B)\n",
    "luminosity_B = [radiusi**2 * (teffi/Tsol)**4 for radiusi, teffi in z5]\n",
    "\n",
    "print('Distance_K18',weighted_quantile(distance_B, [0.50],sample_weight = numaxprob))\n",
    "\n",
    "# repeat for B by changing numax_sol\n",
    "numax_sol = 3090.\n",
    "\n",
    "z2 = zip(numaxdist, temp_B)\n",
    "logg_nu_C = [logg_from_numax_teff(numaxi, tempi) for numaxi, tempi in z2]\n",
    "z3 = zip(mass_i, logg_nu_C)\n",
    "radius_C = [radius_from_mass_logg(massi, 10**gnu) for massi, gnu in z3]\n",
    "z4 = zip(radius_C, theta_B)\n",
    "distance_C = [radiusi * 1e3 / ct_diam_conv / thetai for radiusi, thetai in z4]\n",
    "z5 = zip(radius_C, temp_B)\n",
    "luminosity_C = [radiusi**2 * (teffi/Tsol)**4 for radiusi, teffi in z5]\n",
    "\n",
    "# repeat for B by changing numax_sol\n",
    "numax_sol = 3050\n",
    "fnumax = 1.02\n",
    "z2 = zip(numaxdist, temp_B)\n",
    "logg_nu_D = [logg_from_numax_teff(numaxi, tempi) for numaxi, tempi in z2]\n",
    "z3 = zip(mass_i, logg_nu_D)\n",
    "radius_D = [radius_from_mass_logg(massi, 10**gnu) for massi, gnu in z3]\n",
    "z4 = zip(radius_D, theta_B)\n",
    "distance_D = [radiusi * 1e3 / ct_diam_conv / thetai for radiusi, thetai in z4]\n",
    "z5 = zip(radius_D, temp_B)\n",
    "luminosity_D = [radiusi**2 * (teffi/Tsol)**4 for radiusi, teffi in z5]\n",
    "\n",
    "print('logg_nu_A',weighted_quantile(logg_nu_A, [0.50],sample_weight = numaxprob),np.mean(logg_nu_A))\n",
    "print('logg_nu_B',weighted_quantile(logg_nu_B, [0.50],sample_weight = numaxprob),np.mean(logg_nu_B))\n",
    "print('logg_nu_C',weighted_quantile(logg_nu_C, [0.50],sample_weight = numaxprob),np.mean(logg_nu_C))\n",
    "print('logg_nu_D',weighted_quantile(logg_nu_D, [0.50],sample_weight = numaxprob),np.mean(logg_nu_D))\n",
    "\n",
    "\n",
    "xrange = [1.38, 1.425]\n",
    "nbins = 31\n",
    "fig, ax = plt.subplots()\n",
    "f=plt.figure(1, figsize=(12,8))\n",
    "n, bins, patches = ax.hist(logg_nu_A, bins = nbins, color = 'b',lw = 2,alpha=1.0, label = 'C12', \\\n",
    "                           weights = numaxprob, normed=1, histtype='step', range=xrange)\n",
    "plt.hist(logg_nu_B, bins = nbins, color='r', weights = numaxprob, range=xrange, alpha=1.0, lw = 2,label = 'K18', normed=1, histtype='step')\n",
    "plt.hist(logg_nu_D, bins = nbins, color='g', weights = numaxprob, range=xrange, alpha=1.0, lw =2, label = 'S16', normed=1, histtype='step')\n",
    "plt.legend(loc='upper left')\n",
    "ax.set_xlabel('Log g [dex]')\n",
    "#ax.set_ylabel('Probability density')\n",
    "#ax.set_title(r'Histogram of IQ: $\\mu=100$, $\\sigma=15$')\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "f.savefig(\"loggdist.eps\", bbox_inches='tight')\n",
    "f.savefig(\"loggdist.png\")\n",
    "#plt.figure(1, figsize=(12,8))\n",
    "#handles, labels = ax.get_legend_handles_labels()\n",
    "#ax1 = plt.subplot(111)\n",
    "#n, bins, patch = plt.hist(logg_nu_A, 61, alpha=0.5, label = 'C12')\n",
    "#n, bins, patch = plt.hist(logg_nu_B, 61, facecolor='b', alpha=0.5, label = 'K18')\n",
    "#plt.hist([logg_nu_A, logg_nu_B], bins = 61, alpha=0.5, label = ['C12', 'K18'])\n",
    "#plt.legend(loc='upper right')\n",
    "#plt.hist(logg_nu_A, bins = 61, facecolor='b', alpha=0.5, label = 'C12')\n",
    "\n",
    "#plt.hist(logg_nu_A, bins = 51, color = 'g',lw = 3,alpha=1.0, label = 'C12', normed=1, histtype='step')\n",
    "#plt.hist(logg_nu_B, bins = 51, color='r', alpha=1.0, lw = 3,label = 'K18', normed=1, histtype='step')\n",
    "#plt.hist(logg_nu_D, bins = 51, color='b', alpha=1.0, lw =3, label = 'S16', normed=1, histtype='step')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "log g results\n",
      "1.3904924824791427 0.006512814643279574\n",
      "1.3921551371415344 0.006810312864960366\n",
      "1.4007553089034521 0.006810312864960366\n",
      "1.3921551371415344 [ 0.00364617 -0.00316414]\n",
      "Radius results\n",
      "[29.82398309 30.76115672 31.52616773] [29.79179039 30.70302814 31.48122545] [29.49826806 30.40052787 31.17105803]\n",
      "\n",
      "*********************\n",
      "Results for paper based on C12\n",
      "logg       : 1.390 + 0.003 -  0.003\n",
      "radius     : 30.761 + 0.765 -  0.937\n",
      "distance   : 304.094 + 9.358 -  9.970\n",
      "luminosity : 379.428 + 24.670 -  24.856\n",
      "\n",
      "*********************\n",
      "Results for paper based on K18\n",
      "logg       wtd : 1.392 + 0.003 -  0.004\n",
      "radius     wtd : 30.703 + 0.778 -  0.911\n",
      "distance   wtd : 307.779 + 9.157 -  9.607\n",
      "luminosity wtd : 389.552 + 25.107 -  25.958\n"
     ]
    }
   ],
   "source": [
    "## Values for the text\n",
    "#perA, perB, perD = np.percentile([logg_nu_A, logg_nu_B, logg_nu_D],[16,50,84])\n",
    "perA = weighted_quantile(logg_nu_A,[0.16,0.50,0.84], sample_weight = numaxprob)\n",
    "perB = weighted_quantile(logg_nu_B,[.16,.50,.84], sample_weight = numaxprob)\n",
    "perD = weighted_quantile(logg_nu_D,[.16,.50,.84], sample_weight = numaxprob)\n",
    "\n",
    "print('log g results')\n",
    "print(perA[1],perA[2]-perA[0])\n",
    "print(perB[1],perB[2]-perB[0])\n",
    "print(perD[1],perD[2]-perD[0])\n",
    "print(perB[1],perB[1] - perB[[0,2]])\n",
    "\n",
    "print('Radius results')\n",
    "perB = weighted_quantile(radius_B,[.16,.50,.84], sample_weight = numaxprob)\n",
    "perA = weighted_quantile(radius_A,[.16,.50,.84], sample_weight = numaxprob)#np.percentile(radius_A,[16,50,84])\n",
    "perD = weighted_quantile(radius_D, [.16,.50,.84], sample_weight = numaxprob)\n",
    "\n",
    "print(perA,perB,perD)\n",
    "\n",
    "print('')\n",
    "print('*********************')\n",
    "print('Results for paper based on C12')\n",
    "pars = [logg_nu_A, radius_A, distance_A, luminosity_A]\n",
    "parnames = ['logg', 'radius', 'distance', 'luminosity']\n",
    "#forma = [3.3f,5.2f,3.3f,4.1f]\n",
    "zinfo = zip(pars,parnames)#,forma)\n",
    "for pi,pni in zinfo:\n",
    "    perB = weighted_quantile(pi,[0.16,0.50,0.84], sample_weight = numaxprob)\n",
    "#    print(f\"{pni:<10} : {perB[1]:3.3f} + {perB[2] - perB[1]:3.3f} -  {perB[1] - perB[0]:3.3f}\")\n",
    "    print(f\"{pni:<10} : {perB[1]:3.3f} + {perB[2] - perB[1]:3.3f} -  {perB[1] - perB[0]:3.3f}\")\n",
    "print('')\n",
    "print('*********************')\n",
    "print('Results for paper based on K18')\n",
    "pars = [logg_nu_B, radius_B, distance_B, luminosity_B]\n",
    "zinfo = zip(pars,parnames)\n",
    "for pi,pni in zinfo:\n",
    "    perB = weighted_quantile(pi,[0.16,0.50,0.84], sample_weight = numaxprob)\n",
    "    print(f\"{pni:<10} wtd : {perB[1]:3.3f} + {perB[2] - perB[1]:3.3f} -  {perB[1] - perB[0]:3.3f}\")\n",
    "#    perB = np.percentile(pi,[16,50,84]) #, sample_weight = numaxprob)\n",
    "#    print(f\"{pni:<10} : {perB[1]:3.3f} + {perB[2] - perB[1]:3.3f} -  {perB[1] - perB[0]:3.3f}\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*********************\n",
      "Results for paper based on Gaia+C12\n",
      "logg       : 1.432 + 0.031 -  0.032\n",
      "radius     : 29.338 + 0.632 -  0.619\n",
      "distance   : 290.330 + 5.286 -  5.161\n",
      "luminosity : 346.315 + 16.266 -  15.168\n",
      "\n",
      "*********************\n",
      "Results for paper based on Gaia+C12\n",
      "logg       : 1.445 + 0.031 -  0.032\n",
      "radius     : 28.905 + 0.643 -  0.614\n",
      "distance   : 290.330 + 5.286 -  5.161\n",
      "luminosity : 347.602 + 15.182 -  14.333\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fbc83b04d68>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## Now the figure with the Gaia distance\n",
    "px_hipp, epx_hipp = 4.22, 0.35\n",
    "px_gaia, epx_gaia = 3.444, 0.063\n",
    "\n",
    "distance_gaia = [1e3/(px_gaia + epx_gaia * random.gauss(0,1)) for i in range(10_000)]\n",
    "distance_hipp = [1e3/(px_hipp + epx_hipp * random.gauss(0,1)) for i in range(10_000)]\n",
    "\n",
    "## Gaia results\n",
    "zga = zip(theta_A, distance_gaia)\n",
    "zgb = zip(theta_B, distance_gaia)\n",
    "radius_GA = [thetai * gaiai / 1e3 * ct_diam_conv for thetai,gaiai in zga]\n",
    "radius_GB = [thetai * gaiai / 1e3 * ct_diam_conv for thetai,gaiai in zgb]\n",
    "zga = zip(mass_i, radius_GA)\n",
    "zgb = zip(mass_i, radius_GB)\n",
    "gstar_GA = [logg_from_mass_radius(massi, radi) for massi, radi in zga]\n",
    "gstar_GB = [logg_from_mass_radius(massi, radi) for massi, radi in zgb]\n",
    "zga = zip(radius_GA,  temp_A)\n",
    "zgb = zip(radius_GB,  temp_B)\n",
    "luminosity_GA = [radi**2 * (teffi/Tsol)**4 for radi, teffi in zga]\n",
    "luminosity_GB = [radi**2 * (teffi/Tsol)**4 for radi, teffi in zgb]\n",
    "\n",
    "#print(np.mean(distance_gaia))\n",
    "#print(np.mean(radius_GA), np.std(radius_GA),\n",
    "#      np.mean(radius_GB), np.std(radius_GB))\n",
    "#print('logg GA',np.percentile(gstar_GA,[16,50,84]), np.std(gstar_GA),\n",
    "#      'logg GB',np.percentile(gstar_GB,[16,50,84]),np.std(gstar_GB))\n",
    "#print('radius GA',np.percentile(radius_GA,[16,50,84]), np.std(gstar_GA),\n",
    "#      'radius GB',np.percentile(radius_GB,[16,50,84]),np.std(gstar_GB))\n",
    "#print(np.mean(luminosity_GA),np.mean(luminosity_GB))\n",
    "print('*********************')\n",
    "print('Results for paper based on Gaia+C12')\n",
    "pars = [gstar_GA, radius_GA, distance_gaia, luminosity_GA]\n",
    "parnames = ['logg', 'radius', 'distance', 'luminosity']\n",
    "zinfo = zip(pars,parnames)\n",
    "for pi,pni in zinfo:\n",
    "    perB = weighted_quantile(pi,[0.16,0.50,0.84])\n",
    "    print(f\"{pni:<10} : {perB[1]:3.3f} + {perB[2] - perB[1]:3.3f} -  {perB[1] - perB[0]:3.3f}\")\n",
    "print('')\n",
    "print('*********************')\n",
    "print('Results for paper based on Gaia+C12')\n",
    "pars = [gstar_GB, radius_GB, distance_gaia, luminosity_GB]\n",
    "parnames = ['logg', 'radius', 'distance', 'luminosity']\n",
    "zinfo = zip(pars,parnames)\n",
    "for pi,pni in zinfo:\n",
    "    perB = weighted_quantile(pi,[0.16,0.50,0.84])\n",
    "    print(f\"{pni:<10} : {perB[1]:3.3f} + {perB[2] - perB[1]:3.3f} -  {perB[1] - perB[0]:3.3f}\")\n",
    "\n",
    "\n",
    "## figure showing the different distances\n",
    "fig, ax = plt.subplots()\n",
    "#logg_from_numax_teff()\n",
    "f=plt.figure(1, figsize=(12,8))\n",
    "xrange=[260,350]\n",
    "n, bins, patches = ax.hist(distance_gaia, bins = 31, color = 'k',lw = 2,alpha=1.0, label = 'GDR2', histtype='step', normed=1)\n",
    "plt.hist(distance_B, bins = 31, range=xrange,color='r', alpha=1.0, lw = 2,label = 'K18', histtype='step', weights=numaxprob, normed=1)\n",
    "plt.hist(distance_A, bins = 31, range=xrange,color='b', alpha=1.0, lw = 2,label = 'C12', histtype='step', weights=numaxprob, normed=1)\n",
    "plt.hist(distance_hipp, bins = 31, range=[175,310],color='gray', alpha=0.75, lw =2, ls = 'dashed',label = 'Hipp', histtype='step', normed=1)\n",
    "plt.legend(loc='upper left')\n",
    "ax.set_xlabel('Distance [pc]')\n",
    "#ax.set_ylabel('Probability density')\n",
    "#ax.set_title(r'Histogram of IQ: $\\mu=100$, $\\sigma=15$')\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "f.savefig(\"distance.eps\", bbox_inches='tight')\n",
    "f.savefig(\"distance.jpg\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# open evolution tracks for reading\n",
    "filename = '/home/ocreevey/gaia/basti/MS/scaled_solar_canonical/Z14/0075z104y245s.nor'\n",
    "#filename = '/home/ocreevey/gaia/basti/MS/solar_non_canonical/Z14/0075z104y245s.nor'\n",
    "#filename = '/home/ocreevey/gaia/basti/MS/alpha-non_canonical/Z14/0075z104y245aes.nor'\n",
    "#filename = '/home/ocreevey/gaia/basti/MS/alpha_canonical/Z14/0075z104y245aes.nor'\n",
    "lglum_75 = np.loadtxt(filename, skiprows=4, usecols=1)\n",
    "lgtef_75 = np.loadtxt(filename, skiprows=4, usecols=2)\n",
    "filename = '/home/ocreevey/gaia/basti/MS/scaled_solar_canonical/Z14/0090z104y245s.nor'\n",
    "#filename = '/home/ocreevey/gaia/basti/MS/solar_non_canonical/Z14/0090z104y245s.nor'\n",
    "#filename = '/home/ocreevey/gaia/basti/MS/alpha-non_canonical/Z14/0090z104y245aes.nor'\n",
    "#filename = '/home/ocreevey/gaia/basti/MS/alpha_canonical/Z14/0090z104y245aes.nor'\n",
    "lglum_90 = np.loadtxt(filename, skiprows=4, usecols=1)\n",
    "lgtef_90 = np.loadtxt(filename, skiprows=4, usecols=2)\n",
    "filename = '/home/ocreevey/research/articles/hd122563/Modeles/olc_smooth.tracks'\n",
    "lum_cesam = np.loadtxt(filename, usecols=1)\n",
    "tef_cesam = np.loadtxt(filename, usecols=0)\n",
    "lglum_cesam = np.log10(lum_cesam)\n",
    "lgtef_cesam = np.log10(tef_cesam)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# redo calculation with AV = 0.03 mag"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f3cbb619da0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## results to show\n",
    "#old results (grey dashed)\n",
    "#temp_A, luminosity_A (blue dashed)\n",
    "#temp_B, luminosity_B (?, red)\n",
    "#temp_D, luminosity_D (green)\n",
    "#temp_A, luminosity_GA (black dashed)\n",
    "#temp_B, luminosity_GB (black)\n",
    "th, eth = [4598, 41]\n",
    "lm, elm = [232, 6]\n",
    "xH =  [th-eth, th-eth, th+eth, th+eth, th-eth ]#eth*[-1,-1,1,1,-1]\n",
    "yH = [lm-elm, lm+elm, lm+elm, lm - elm, lm - elm]\n",
    "\n",
    "perx = weighted_quantile(temp_A, [0.16,0.84])#, sample_weight=numaxprob)\n",
    "#np.percentile(temp_A,[16,84])\n",
    "pery = weighted_quantile(luminosity_A, [0.16,0.84], sample_weight=numaxprob)\n",
    "#pery = np.percentile(luminosity_A,[16,84])\n",
    "xA = perx[[0,0,1,1,0]]\n",
    "yA = pery[[0,1,1,0,0]]\n",
    "pery = weighted_quantile(luminosity_GA, [0.16,0.84])#, sample_weight=numaxprob)\n",
    "#pery = np.percentile(luminosity_GA,[16,84])\n",
    "xGA = xA#perx[[0,0,1,1,0]]\n",
    "yGA= pery[[0,1,1,0,0]]\n",
    "\n",
    "perx = weighted_quantile(temp_B, [0.16,0.84])#, sample_weight=numaxprob)\n",
    "pery = weighted_quantile(luminosity_B, [0.16,0.84], sample_weight=numaxprob)\n",
    "xB =perx[[0,0,1,1,0]]\n",
    "yB = pery[[0,1,1,0,0]]\n",
    "#temp_A, luminosity_GA (black dashed)\n",
    "pery = np.percentile(luminosity_GB,[16,84])\n",
    "xGB = xB\n",
    "yGB = pery[[0,1,1,0,0]]\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "f=plt.figure(1, figsize=(12,8))\n",
    "n#tef, etef, lum, elum = []\n",
    "plt.plot(xA,yA, color = 'b', ls='dashed')\n",
    "plt.plot(xGA,yGA, color = 'k', ls = 'dashed')\n",
    "plt.plot(xB,yB, color = 'r')\n",
    "plt.plot(xGB,yGB, color = 'k')\n",
    "plt.plot(xH,yH,color='grey',alpha=0.85,ls='dashed')\n",
    "maxnum = 1200\n",
    "plt.plot(10**lgtef_90[:maxnum],10**lglum_90[:maxnum], color='g',ls='dashed',label=r'0.90 M$_{\\odot}$ BASTI')\n",
    "plt.plot(10**lgtef_75[:maxnum],10**lglum_75[:maxnum],color='g',label=r'0.75 M$_{\\odot}$ BASTI')\n",
    "plt.plot(10**lgtef_cesam,10**lglum_cesam,color='grey',alpha=0.5,label=r'0.86 M$_{\\odot}$ CESAM')\n",
    "\n",
    "plt.text(4550, 340, r'GDR2', fontsize=10)\n",
    "plt.text(4550, 230, r'C12', fontsize=10, color='k', alpha=0.5)\n",
    "plt.text(4590, 410, r'C12 ($\\nu_{\\rm max}$)', fontsize=10, color='b')\n",
    "plt.text(4670,430, r'K18 ($\\nu_{\\rm max}$)', fontsize=10, color='r')\n",
    "\n",
    "plt.arrow(4611,382,47,12,head_width=0.5, head_length=1., color='b', ls='dashed', alpha = 0.5, label=r'A_V = 0.08 [mag]') # these values are obtained by using the \"new FBol_A\" and \"Fbol_AV\"\n",
    "plt.arrow(4635,385,47,17,head_width=0.5, head_length=1., color='r', alpha=0.5) # these values are obtained by using the \"new FBol_A\" and \"Fbol_AV\"\n",
    "plt.arrow(4611,351,47,15,head_width=0.5, head_length=1., color='k', alpha=0.5, ls='dashed') # these values are obtained by using the \"new FBol_A\" and \"Fbol_AV\"\n",
    "plt.arrow(4635,347,47,15,head_width=0.5, head_length=1., color='k', alpha=0.5) # these values are obtained by using the \"new FBol_A\" and \"Fbol_AV\"\n",
    "\n",
    "#hange in L, T for asteroseismic results\n",
    "#4611,  47\n",
    "#4635,  47\n",
    "# 382,  12\n",
    "# 385,  17\n",
    "#**********************\n",
    "#change in L, T for Gaia results\n",
    "#4611,  47\n",
    "# 351,  15\n",
    "#4635,  47\n",
    "# 347,  15\n",
    "plt.ylabel(r'Luminosity [L$_\\odot$]')\n",
    "plt.xlabel(r'T$_{\\rm eff}$ [K]')\n",
    "plt.axis([4850,4500,220,450])\n",
    "plt.legend(loc='lower left')\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "f.savefig(\"hrdiag.eps\", bbox_inches='tight')\n",
    "f.savefig(\"hrdiag.png\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[4850, 4500, 220, 450]"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f3cb2ada470>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "numax, enumaxBig, enumaxSmall\n",
    "plt.plot(tef_cesam,lum_cesam,color='g',label=r'0.86 M$_{\\odot}$')\n",
    "plt.axis([4850,4500,220,450])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "change in L, T for asteroseismic results\n",
      "4598,  59\n",
      "4636,  45\n",
      " 376,  16\n",
      " 389,  14\n",
      "**********************\n",
      "change in L, T for Gaia results\n",
      "4598,  59\n",
      " 347,  18\n",
      "4636,  45\n",
      " 348,  13\n"
     ]
    }
   ],
   "source": [
    "## HR diagram part\n",
    "# repeat simulations for A/B by changing Av = 0.06, this means adding 0.6 to fbol\n",
    "fnumax = 1.00\n",
    "numax_sol = 3050.\n",
    "\n",
    "fbol_AAv  = [fbolAv  + random.gauss(0,1) * efbol for i in range(10_000)]\n",
    "z = zip(theta_A, fbol_AAv)\n",
    "temp_AAv = [teff_from_theta_fbol(thetai, fboli) for thetai, fboli in z]\n",
    "z2 = zip(numaxdist, temp_AAv)\n",
    "logg_nu_AAv = [logg_from_numax_teff(numaxi, tempi) for numaxi, tempi in z2]\n",
    "z3 = zip(mass_i, logg_nu_AAv)\n",
    "radius_AAv = [radius_from_mass_logg(massi, 10**gnu) for massi, gnu in z3]\n",
    "z4 = zip(radius_AAv, theta_A)\n",
    "distance_AAv = [radiusi * 1e3 / ct_diam_conv / thetai for radiusi, thetai in z4]\n",
    "z5 = zip(radius_AAv, temp_AAv)\n",
    "luminosity_AAv = [radiusi**2 * (teffi/Tsol)**4 for radiusi, teffi in z5]\n",
    "\n",
    "fbol_BAv  = [fbolBv  + random.gauss(0,1) * efbol for i in range(10_000)]\n",
    "z = zip(theta_B, fbol_BAv)\n",
    "temp_BAv = [teff_from_theta_fbol(thetai, fboli) for thetai, fboli in z]\n",
    "z2 = zip(numaxdist, temp_BAv)\n",
    "logg_nu_BAv = [logg_from_numax_teff(numaxi, tempi) for numaxi, tempi in z2]\n",
    "z3 = zip(mass_i, logg_nu_BAv)\n",
    "radius_BAv = [radius_from_mass_logg(massi, 10**gnu) for massi, gnu in z3]\n",
    "z4 = zip(radius_AAv, theta_B)\n",
    "distance_BAv = [radiusi * 1e3 / ct_diam_conv / thetai for radiusi, thetai in z4]\n",
    "z5 = zip(radius_AAv, temp_BAv)\n",
    "luminosity_BAv = [radiusi**2 * (teffi/Tsol)**4 for radiusi, teffi in z5]\n",
    "\n",
    "## for gaia distance\n",
    "zga = zip(radius_GA,  temp_AAv)\n",
    "zgb = zip(radius_GB,  temp_BAv)\n",
    "luminosity_GAv = [radi**2 * (teffi/Tsol)**4 for radi, teffi in zga]\n",
    "luminosity_GBv = [radi**2 * (teffi/Tsol)**4 for radi, teffi in zgb]\n",
    "\n",
    "print('change in L, T for asteroseismic results')\n",
    "pars1 = [temp_A,temp_B]\n",
    "pars2 = [temp_AAv,temp_BAv]\n",
    "zinfo = zip(pars1,pars2)\n",
    "for pi1,pi2 in zinfo:\n",
    "    perB = weighted_quantile(pi1, .50)#, sample_weight=numaxprob)\n",
    "    perB2 = weighted_quantile(pi2, .50)#, sample_weight=numaxprob)\n",
    "    print(f'{perB:4.0f},{perB2-perB:4.0f}')\n",
    "pars1 = [luminosity_A,luminosity_B]\n",
    "pars2 = [luminosity_AAv, luminosity_BAv]\n",
    "zinfo = zip(pars1,pars2)\n",
    "for pi1,pi2 in zinfo:\n",
    "    perB = weighted_quantile(pi1, .50, sample_weight=numaxprob)\n",
    "    perB2 = weighted_quantile(pi2, .50, sample_weight=numaxprob)\n",
    "    print(f'{perB:4.0f},{perB2-perB:4.0f}')\n",
    "    \n",
    "    \n",
    "print('**********************')\n",
    "print('change in L, T for Gaia results')\n",
    "pars1=[temp_A,luminosity_GA,temp_B,luminosity_GB]\n",
    "pars2=[temp_AAv,luminosity_GAv,temp_BAv,luminosity_GBv]\n",
    "zinfo = zip(pars1,pars2)\n",
    "for pi1,pi2 in zinfo:\n",
    "    perB = weighted_quantile(pi1, .50)#, sample_weight=numaxprob)\n",
    "    perB2 = weighted_quantile(pi2, .50)#, sample_weight=numaxprob)\n",
    "    print(f'{perB:4.0f},{perB2-perB:4.0f}')\n",
    "\n",
    "#print(np.percentile(luminosity_GA,50),np.percentile(temp_A,50))\n",
    "#print(np.percentile(luminosity_GAv,50),np.percentile(temp_AAv,50))\n",
    "#print(np.percentile(luminosity_GB,50),np.percentile(temp_B,50))\n",
    "#print(np.percentile(luminosity_GBv,50),np.percentile(temp_BAv,50))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4486 4486\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f3cb2a81eb8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "numax_wtd:  [3.08175995 3.09325263 3.10729097]\n",
      "logg_wtd:  [1.39215224 1.39484441 1.39748597]\n",
      "numax_simul:  [3.08230021 3.09334223 3.10723304]\n",
      "numax_simul:  [3.08230267 3.09334223 3.10722079]\n",
      "logg_simul:  [1.39241083 1.39494947 1.39760048]\n"
     ]
    }
   ],
   "source": [
    "print(numaxdist.size,numaxprob.size)\n",
    "nsimulations = np.size(numaxprob)\n",
    "\n",
    "fbol, efbol, theta, etheta = fbolA, efbolA, thetaA, etheta\n",
    "numax_sol = 3050. #140.#3050. #\n",
    "mass, emass = 0.85, 0.05\n",
    "\n",
    "numax_i = [axisymm_random(numax, enumaxBig, enumaxSmall) for i in range(nsimulations)]\n",
    "theta_A = [theta + random.gauss(0,1) * etheta for i in range(nsimulations)]\n",
    "fbol_A  = [fbol  + random.gauss(0,1) * efbol for i in range(nsimulations)]\n",
    "mass_i  = [mass  + random.gauss(0,1) * emass for i in range(nsimulations)]\n",
    "\n",
    "z = zip(theta_A, fbol_A)\n",
    "temp_A = [teff_from_theta_fbol(thetai, fboli) for thetai, fboli in z]\n",
    "z2 = zip(numax_i, temp_A)\n",
    "logg_nu_A = [logg_from_numax_teff(numaxi, tempi) for numaxi, tempi in z2]\n",
    "z22 = zip(numaxdist, temp_A)\n",
    "logg_nu_A2 = [logg_from_numax_teff(numaxi, tempi) for numaxi, tempi in z22]\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "f2=plt.figure(1, figsize=(12,8))\n",
    "n, bins, patches = ax.hist(logg_nu_A, bins = 31, color = 'b',lw = 2,alpha=1.0, label = 'C12', \\\n",
    "                           normed=1, histtype='step', range=[1.37,1.42])\n",
    "plt.hist(logg_nu_A2, bins = 31, range = [1.37, 1.42], weights = numaxprob , \\\n",
    "         color='r', alpha=1.0, lw = 2,label = 'K18', histtype='step', normed = 1)\n",
    "plt.legend(loc='upper left')\n",
    "ax.set_xlabel('Log g [dex]')\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "\n",
    "print('numax_wtd: ',weighted_quantile(numaxdist, [0.16,0.5,0.84], sample_weight = numaxprob))\n",
    "print('logg_wtd: ',weighted_quantile(logg_nu_A2, [0.16,0.5,0.84], sample_weight = numaxprob))\n",
    "print('numax_simul: ',weighted_quantile(numax_i, [0.16,0.5,0.84]))\n",
    "print('numax_simul: ',np.percentile(numax_i, [16,50,84]))\n",
    "\n",
    "print('logg_simul: ',np.percentile(logg_nu_A, [16,50,84]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f3cb2a51208>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "p=plt.hist(numaxdist, bins=30, weights=numaxprob, range = [3.0, 3.2])\n",
    "#np.percentile(Counter(dict(zip(numaxdist, numaxprob)).elements()), 50)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3497751.9971536715"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data = (random.randint(-3,100) for i in range(1_000_000))  # now its \n",
    "data_log = (math.log(d) for d in data if d>0)\n",
    "sum(data_log)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([3.08175995, 3.09325263, 3.10729097])"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "weighted_quantile(numaxdist, [0.16,0.5,0.84], sample_weight = numaxprob)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

